Probing the effects of strong electromagnetic fields with charge-dependent directed flow in Pb-Pb collisions at the LHC

The first measurement at the LHC of charge-dependent directed flow ($v_{1}$) relative to the spectator plane is presented for Pb-Pb collisions at $\sqrt{s_{\rm NN}}$ = 5.02 TeV. Results are reported for charged hadrons and $\rm D^{0}$ mesons for the transverse momentum intervals $p_{\rm T}>0.2$ GeV/$c$ and $3<p_{\rm T}<$ 6 GeV/$c$ in the 5-40% and 10-40% centrality classes, respectively. The difference between the positively and negatively charged hadron $v_{1}$ has a positive slope as a function of pseudorapidity $\eta$, ${\rm d}\Delta{v_1}/{\rm d}\eta=$[1.68 $\pm$ 0.49 (stat.) $\pm$ 0.41 (syst.)] $\times 10^{-4}$. The same measurement for $\rm D^{0}$ and $\rm\bar{D}{}^0$ mesons yields a positive value ${\rm d}\Delta{v_1}/{\rm d}\eta$= [4.9 $\pm$ 1.7 (stat.) $\pm$ 0.6 (syst.)]$\times 10^{-1}$, which is about three orders of magnitude larger than the one of the charged hadrons. These measurements can provide new insights into the effects of the strong electromagnetic field and the initial tilt of matter created in non-central heavy-ion collisions on the dynamics of light (u, d, and s) and heavy (c) quarks. The large difference between the observed $\Delta{v_1}$ of charged hadrons and $\rm D^{0}$ mesons may reflect different sensitivity of the charm and light quarks to the early time dynamics of a heavy-ion collision. These observations challenge some of the recent theoretical calculations, which predicted a negative and an order of magnitude smaller value of ${\rm d}\Delta{v_1}/{\rm d}\eta$ for both light-flavour and charmed hadrons.

==> macro/Macro_Figure2_v1.C <==
#include "header.h"
double leftheader = 0.22;
int color[8] = { kBlue, kMagenta, kMagenta, kRed, kRed-3, kBlue-3, kMagenta+2,kPink+9};
int colorReflection[8] = { kBlack, kBlack, kYellow+1, kBlack, kBlack, kBlack, kMagenta+2,kPink+9};
Int_t gMarkerStyle[8] = {20,22,27,21,20,29,23,30};
Int_t gMarkerStyleReflection[8] = {24,26,27,25,24,30,23,30};
//Double_t gMarkerSize[8] = {1.2,1.2,1.2,1.2,1.6,1.2,1.2,1.2};
Double_t gMarkerSize[8] = {1.0,1.0,1.0,1.0,1.0,1.2,1.0,1.2};

void Macro_Figure2_v1(Bool_t kDrawData = kTRUE, Bool_t kDrawVISHNU = kTRUE, Bool_t kDrawVISH2 = kTRUE) {
    
    gStyle->SetErrorX(0);
    gStyle->SetOptStat(0);
    gStyle->SetOptStat(0);
    gStyle->SetEndErrorSize(0);
    gStyle->SetErrorX(0);
    
    Double_t xAxis2[5] = {-0.8, -0.4, 0, 0.4, 0.8};
    
    
    TH1F* h = new TH1F("h","",1,-.85,.85);
    h->GetXaxis()->SetTitle(" #it{#eta}");
    h->GetXaxis()->SetLabelFont(42);
    h->GetXaxis()->SetLabelSize(0.05);
    h->GetXaxis()->SetTitleSize(0.05);
    h->GetXaxis()->SetTitleOffset(1.25);
    h->GetXaxis()->SetTitleFont(42);
    //    h->GetYaxis()->SetTitle("#it{v}_{1}^{odd}");
    h->GetYaxis()->SetTitle("#it{v}_{1}");
    
    h->GetYaxis()->SetLabelFont(42);
    h->GetYaxis()->SetLabelSize(0.058);
    h->GetYaxis()->SetTitleSize(0.065);
    h->GetYaxis()->SetTitleOffset(1.2);
    h->GetYaxis()->SetTitleFont(42);
    h->GetYaxis()->SetRangeUser(-.65,.65);
    h->GetZaxis()->SetLabelFont(42);
    h->GetZaxis()->SetTitleFont(42);
    h->GetXaxis()->SetNdivisions(310);
    h->GetXaxis()->CenterTitle();
    h->GetYaxis()->CenterTitle();
    h->GetYaxis()->SetNdivisions(303);
//    h->GetXaxis()->SetMaxDigits(4);
//    h->GetYaxis()->SetMaxDigits(4);
    h->GetXaxis()->SetNdivisions(505);
    h->GetYaxis()->SetNdivisions(505);
    for(int i =0;i<10;i++) h->SetBinContent(i+1,1000);
            
    TH1F* hdeltav1D = new TH1F("hdeltav1D","",1,-.85,.85);
    hdeltav1D->GetXaxis()->SetTitle(" #it{#eta}");
    hdeltav1D->GetXaxis()->SetLabelFont(42);
    hdeltav1D->GetXaxis()->SetLabelSize(0.05);
    hdeltav1D->GetXaxis()->SetTitleSize(0.06);
    hdeltav1D->GetXaxis()->SetTitleOffset(1.25);
    hdeltav1D->GetXaxis()->SetTitleFont(42);
    //  hdeltav1D->GetYaxis()->SetTitle("#it{v}_{1}^{odd}(D^{0}) #minus #it{v}_{1}^{odd}(#bar{D}^{0})");
    hdeltav1D->GetYaxis()->SetTitle("#it{#Delta v}_{1}");
    
    hdeltav1D->GetYaxis()->SetLabelFont(42);
    hdeltav1D->GetYaxis()->SetLabelSize(0.052);
    hdeltav1D->GetYaxis()->SetTitleSize(0.055);
    hdeltav1D->GetYaxis()->SetTitleOffset(1.35);
    
    hdeltav1D->GetYaxis()->SetTitleFont(42);
    hdeltav1D->GetYaxis()->SetRangeUser(-.59,.59);
    hdeltav1D->GetXaxis()->SetNdivisions(310);
    hdeltav1D->GetYaxis()->SetNdivisions(303);
    hdeltav1D->GetXaxis()->CenterTitle();
    hdeltav1D->GetYaxis()->CenterTitle();
//    hdeltav1D->GetXaxis()->SetMaxDigits(4);
//    hdeltav1D->GetYaxis()->SetMaxDigits(4);
    hdeltav1D->GetXaxis()->SetNdivisions(505);
    hdeltav1D->GetYaxis()->SetNdivisions(505);
    for(int i =0;i<10;i++) hdeltav1D->SetBinContent(i+1,1000);
    
    
    
    
    
    
    
    TFile *mergedFile = TFile::Open("v1HistCenInt.root","READ");
    TString CenLab[] = {"0-5","5-10","10-20","20-30","30-40","40-50","50-60","60-70","70-80"};
    Int_t har=0;
    // centrality integrated
    TH1D* v1HistCenInt[6];
    for (Int_t i=0; i<6; i++) {
        v1HistCenInt[i] = (TH1D*)mergedFile->FindObjectAny(Form("v1HistCenInt[%d]",i));
        v1HistCenInt[i]->Sumw2();
        v1HistCenInt[i]->Scale(1000);
        
    }
    TGraphErrors* graph[6];
    TGraphErrors* graphsyst[6];
    v1HistCenInt[0]->SetTitle("");
    v1HistCenInt[0]->SetMarkerColor(kBlack);
    v1HistCenInt[0]->SetLineColor(kBlack);
    v1HistCenInt[0]->GetXaxis()->SetTitle("#eta");
    v1HistCenInt[0]->GetYaxis()->SetTitle("v_{1}");
    //   v1HistCenInt[0]->GetYaxis()->SetRangeUser(-1.E-3,1.E-3);
    graph[0] = new TGraphErrors(v1HistCenInt[0]);
    SetStyleGraph(graph[0],kViolet,20);
    graphsyst[0] = new TGraphErrors(v1HistCenInt[0]);
    SetStyleGraphSyst(graphsyst[0],v1HistCenInt[0],kViolet,20,0);
    TGraphErrors* GlobalSystOdd = new TGraphErrors();
    GlobalSystOdd->SetLineWidth(1);
    GlobalSystOdd->SetPoint(0,0.7,0.);
    Double_t XWidth = (v1HistCenInt[0]->GetXaxis()->GetBinUpEdge(1)-v1HistCenInt[0]->GetXaxis()->GetBinLowEdge(1))/20.;
    GlobalSystOdd->SetPointError(0,XWidth,0.);
    
    
    
    TH1D* ChDiff = (TH1D*)v1HistCenInt[2]->Clone("ChDiff");
    ChDiff->Add(v1HistCenInt[4],-1.);
    
    
    
    
    
    TCanvas* masterCanvas4pad = new TCanvas("masterCanvas4pad", "masterCanvas4pad", 1000, 800);
    masterCanvas4pad->SetLeftMargin(0.16);
    masterCanvas4pad->SetRightMargin(0.05);
    
    masterCanvas4pad->SetBottomMargin(0.13);
    masterCanvas4pad->SetTopMargin(0.1);
    masterCanvas4pad->Divide(2,2,0,0);
    TLine *line2;
    line2 = new TLine(-.85,0.,.85,0.);
    line2->SetLineStyle(2);
    line2->SetLineColor(1);
    for( int i=0; i<4; ++i ){
        masterCanvas4pad->cd(i+1);
        gPad->SetTickx();
        gPad->SetTicky();
        
        if(i==0){
            h->Draw();
            gPad->SetLeftMargin(0.3);
            gPad->SetTopMargin(0.08);
            
            v1HistCenInt[2]->SetTitle("");
            v1HistCenInt[2]->SetMarkerColor(kRed);
            v1HistCenInt[2]->SetLineColor(kRed);
            v1HistCenInt[2]->SetMarkerStyle(24);
            v1HistCenInt[2]->GetXaxis()->SetTitle("#eta");
            v1HistCenInt[2]->GetYaxis()->SetTitle("v_{1}");
            
            //  v1HistCenInt[2]->Scale(1000);
            
            graph[2] = new TGraphErrors(v1HistCenInt[2]);
            SetStyleGraph(graph[2],kRed,24);
            graph[2]->GetYaxis()->SetRangeUser(-0.9E-3,0.95E-3);
            graph[2]->Draw("Psame");
            line2->Draw("same");
            graphsyst[2] = new TGraphErrors(v1HistCenInt[2]);
            SetStyleGraphSyst(graphsyst[2],v1HistCenInt[2],kRed,24,2);
            graphsyst[2]->Draw("5same");
            graph[2]->Draw("Psame");
            v1HistCenInt[4]->SetMarkerColor(kBlue);
            v1HistCenInt[4]->SetLineColor(kBlue);
            // v1HistCenInt[4]->Scale(1000);
            
            graph[4] = new TGraphErrors(v1HistCenInt[4]);
            SetStyleGraph(graph[4],kBlue,20);
            graphsyst[4] = new TGraphErrors(v1HistCenInt[4]);
            SetStyleGraphSyst(graphsyst[4],v1HistCenInt[4],kBlue,20,4);
            graphsyst[4]->Draw("5same");
            graph[2]->Draw("Psame");
            graph[4]->Draw("Psame");
            
            TGraphErrors* GSON = (TGraphErrors*)GlobalSystOdd->Clone("GSON");
            GSON->SetPoint(0,0.7,0.);
            GSON->SetFillColor(kBlue);
            GSON->SetPointError(0,XWidth,3.708864e-05*1000);
            GSON->Draw("5same");
            TGraphErrors* GSOP = (TGraphErrors*)GlobalSystOdd->Clone("GSOP");
            GSOP->SetPoint(0,0.75,0.);
            GSOP->SetFillColor(kRed);
            GSOP->SetPointError(0,XWidth,3.832906e-05*1000);
            GSOP->Draw("5same");
            
            TPaveText *pt2 = new TPaveText(0.31,0.23,0.48 ,0.33,"brNDC");
            pt2->SetBorderSize(0);
            pt2->SetFillStyle(0);
            pt2->SetTextFont(42);
            pt2->SetTextSize(0.055);
            TText *text3 = pt2->AddText("5#font[122]{-}40%");
            pt2->Draw();
            
            TPaveText *pt = new TPaveText(0.44,0.74,0.66 ,0.92,"brNDC");
            pt->SetBorderSize(0);
            pt->SetFillStyle(0);
            pt->SetTextFont(42);
            pt->SetTextSize(0.055);
            pt->AddText("ALICE"); // option "C" allows to center the header
            //   pt->AddText("Pb-Pb, #sqrt{#it{s}_{NN}} = 5.02 TeV");
            pt->Draw();
            
            
            TPaveText *pt1 = new TPaveText(0.33,0.13, 0.59,0.24,"brNDC");
            pt1->SetBorderSize(0);
            pt1->SetFillStyle(0);
            pt1->SetTextFont(42);
            pt1->SetTextSize(0.055);
            pt1->AddText("#it{p}_{T} > 0.2 GeV/#it{c}"); // opt1ion "C" allows to center the header
            pt1->Draw();
            
            TLegend *lg = new TLegend(0.65,0.67,0.87,0.84);
            lg->SetBorderSize(0); lg->SetFillColor(0);  lg->SetTextAlign(32);
            lg->SetTextSize(0.05);
            lg->AddEntry(v1HistCenInt[2],"10^{3} #times  v_{1}(h^{+})","p");
            lg->AddEntry(v1HistCenInt[4],"10^{3} #times  v_{1}(h^{#minus})","p");
            lg->Draw("same");
            TPaveText *pt4 = new TPaveText(0.30,0.04,0.92,0.11,"brNDC");
            pt4->SetBorderSize(0);                                     //no borders
            pt4->SetFillColor(0);
            pt4->SetBorderSize(0);
            pt4->SetFillStyle(0);
            pt4->SetTextFont(42);
            pt4->SetTextSize(0.045);
            pt4->AddText("#splitline{bars: stat. uncert.}{boxes (filled/empty): syst. uncert. (corr./uncorr.)}");
            pt4->Draw("same");
            
            
        }
        if(i==1){
            gPad->SetRightMargin(0.18);
            gPad->SetTopMargin(0.08);
            
            h->Draw("");
            TLine *line = new TLine(-.85,0,.85,0);
            line->SetLineStyle(2);
            line->Draw();
            Double_t xAxis1[5] = {-0.8, -0.4, 0, 0.4, 0.8};
            
            TH1D *D0barhist = new TH1D("D0barhist","D0barhist",4, xAxis2);
            D0barhist->SetBinContent(1,0.1895105);
            D0barhist->SetBinContent(2,0.06664134);
            D0barhist->SetBinContent(3,-0.02034751);
            D0barhist->SetBinContent(4,-0.07011432);
            D0barhist->SetBinError(1,0.1132796);
            D0barhist->SetBinError(2,0.09146081);
            D0barhist->SetBinError(3,0.08740983);
            D0barhist->SetBinError(4,0.1076092);
            D0barhist->SetEntries(4);
            D0barhist->SetStats(0);
            
            Int_t ci;      // for color index setting
            TColor *color; // for color definition with alpha
            ci = TColor::GetColor("#ff0000");
            D0barhist->SetLineColor(ci);
            
            ci = TColor::GetColor("#ff0000");
            D0barhist->SetLineColor(kBlue);
            
            D0barhist->SetMarkerColor(kBlue);
            D0barhist->SetMarkerStyle(20);
            D0barhist->GetXaxis()->SetLabelFont(42);
            D0barhist->GetXaxis()->SetLabelOffset(0.01);
            D0barhist->GetXaxis()->SetLabelSize(0.045);
            D0barhist->GetXaxis()->SetTitleSize(0.05);
            D0barhist->GetXaxis()->SetTitleOffset(1.2);
            D0barhist->GetXaxis()->SetTitleFont(42);
            D0barhist->GetYaxis()->SetLabelFont(42);
            D0barhist->GetYaxis()->SetLabelOffset(0.01);
            D0barhist->GetYaxis()->SetLabelSize(0.045);
            D0barhist->GetYaxis()->SetTitleSize(0.05);
            D0barhist->GetYaxis()->SetTitleOffset(1.25);
            D0barhist->GetYaxis()->SetTitleFont(42);
            D0barhist->GetZaxis()->SetLabelFont(42);
            D0barhist->GetZaxis()->SetLabelSize(0.045);
            D0barhist->GetZaxis()->SetTitleSize(0.05);
            D0barhist->GetZaxis()->SetTitleFont(42);
            
            TGraphErrors *D0bargr = new TGraphErrors(D0barhist);
            
            D0bargr->Draw("psame");
            
            
            Double_t xAxis3[5] = {-0.8, -0.4, 0, 0.4, 0.8};
            
            TH1D *D0hist = new TH1D("D0hist","D0hist",4, xAxis3);
            D0hist->SetBinContent(1,-0.04767011);
            D0hist->SetBinContent(2,-0.2639045);
            D0hist->SetBinContent(3,-0.005258198);
            D0hist->SetBinContent(4,0.2099571);
            D0hist->SetBinError(1,0.1229644);
            D0hist->SetBinError(2,0.09452804);
            D0hist->SetBinError(3,0.09071363);
            D0hist->SetBinError(4,0.1108066);
            D0hist->SetEntries(4);
            D0hist->SetStats(0);
            
            ci = TColor::GetColor("#0000ff");
            D0hist->SetLineColor(ci);
            
            ci = TColor::GetColor("#0000ff");
            D0hist->SetMarkerColor(kRed);
            D0hist->SetMarkerStyle(24);
            D0hist->SetLineColor(kRed);
            
            D0hist->GetXaxis()->SetLabelFont(42);
            D0hist->GetXaxis()->SetLabelOffset(0.01);
            D0hist->GetXaxis()->SetLabelSize(0.045);
            D0hist->GetXaxis()->SetTitleSize(0.05);
            D0hist->GetXaxis()->SetTitleOffset(1.2);
            D0hist->GetXaxis()->SetTitleFont(42);
            D0hist->GetYaxis()->SetLabelFont(42);
            D0hist->GetYaxis()->SetLabelOffset(0.01);
            D0hist->GetYaxis()->SetLabelSize(0.045);
            D0hist->GetYaxis()->SetTitleSize(0.05);
            D0hist->GetYaxis()->SetTitleOffset(1.25);
            D0hist->GetYaxis()->SetTitleFont(42);
            D0hist->GetZaxis()->SetLabelFont(42);
            D0hist->GetZaxis()->SetLabelSize(0.045);
            D0hist->GetZaxis()->SetTitleSize(0.05);
            D0hist->GetZaxis()->SetTitleFont(42);
            
            TGraphErrors *D0gr = new TGraphErrors(D0hist);
            
            D0gr->Draw("psame");
            
            TGraphErrors *gre = new TGraphErrors(4);
            gre->SetName("Graph0");
            gre->SetTitle("Graph");
            gre->SetFillColor(1);
            gre->SetFillStyle(0);
            
            ci = TColor::GetColor("#0000ff");
            gre->SetLineColor(kRed);
            gre->SetLineWidth(1);
            gre->SetPoint(0,-0.6,-0.04767011);
            gre->SetPointError(0,0.02,0.03605551);
            gre->SetPoint(1,-0.2,-0.2639045);
            gre->SetPointError(1,0.02,0.03605551);
            gre->SetPoint(2,0.2,-0.005258198);
            gre->SetPointError(2,0.02,0.03605551);
            gre->SetPoint(3,0.6,0.2099571);
            gre->SetPointError(3,0.02,0.03605551);
            
            TH1F *Graph_Graph1 = new TH1F("Graph_Graph1","Graph",100,-0.84,0.84);
            Graph_Graph1->SetMinimum(-0.3684599);
            Graph_Graph1->SetMaximum(0.2994068);
            Graph_Graph1->SetDirectory(0);
            Graph_Graph1->SetStats(0);
            
            ci = TColor::GetColor("#ff0000");
            Graph_Graph1->SetLineColor(ci);
            Graph_Graph1->GetXaxis()->SetLabelFont(42);
            Graph_Graph1->GetXaxis()->SetLabelOffset(0.01);
            Graph_Graph1->GetXaxis()->SetLabelSize(0.045);
            Graph_Graph1->GetXaxis()->SetTitleSize(0.05);
            Graph_Graph1->GetXaxis()->SetTitleOffset(1.2);
            Graph_Graph1->GetXaxis()->SetTitleFont(42);
            Graph_Graph1->GetYaxis()->SetLabelFont(42);
            Graph_Graph1->GetYaxis()->SetLabelOffset(0.01);
            Graph_Graph1->GetYaxis()->SetLabelSize(0.045);
            Graph_Graph1->GetYaxis()->SetTitleSize(0.05);
            Graph_Graph1->GetYaxis()->SetTitleOffset(1.25);
            Graph_Graph1->GetYaxis()->SetTitleFont(42);
            Graph_Graph1->GetZaxis()->SetLabelFont(42);
            Graph_Graph1->GetZaxis()->SetLabelSize(0.045);
            Graph_Graph1->GetZaxis()->SetTitleSize(0.05);
            Graph_Graph1->GetZaxis()->SetTitleFont(42);
            gre->SetHistogram(Graph_Graph1);
            
            gre->Draw("2same");
            
            gre = new TGraphErrors(4);
            gre->SetName("Graph1");
            gre->SetTitle("Graph");
            gre->SetFillColor(1);
            gre->SetFillStyle(0);
            
            ci = TColor::GetColor("#ff0000");
            gre->SetLineColor(kBlue);
            gre->SetLineWidth(1);
            gre->SetPoint(0,-0.6,0.1895105);
            gre->SetPointError(0,0.02,0.03605551);
            gre->SetPoint(1,-0.2,0.06664134);
            gre->SetPointError(1,0.02,0.03605551);
            gre->SetPoint(2,0.2,-0.02034751);
            gre->SetPointError(2,0.02,0.03605551);
            gre->SetPoint(3,0.6,-0.07011432);
            gre->SetPointError(3,0.02,0.03605551);
            
            TH1F *Graph_Graph2 = new TH1F("Graph_Graph2","Graph",100,-0.84,0.84);
            Graph_Graph2->SetMinimum(-0.1371764);
            Graph_Graph2->SetMaximum(0.2541401);
            Graph_Graph2->SetDirectory(0);
            Graph_Graph2->SetStats(0);
            
            ci = TColor::GetColor("#ff0000");
            Graph_Graph2->SetLineColor(ci);
            Graph_Graph2->GetXaxis()->SetLabelFont(42);
            Graph_Graph2->GetXaxis()->SetLabelOffset(0.01);
            Graph_Graph2->GetXaxis()->SetLabelSize(0.045);
            Graph_Graph2->GetXaxis()->SetTitleSize(0.05);
            Graph_Graph2->GetXaxis()->SetTitleOffset(1.2);
            Graph_Graph2->GetXaxis()->SetTitleFont(42);
            Graph_Graph2->GetYaxis()->SetLabelFont(42);
            Graph_Graph2->GetYaxis()->SetLabelOffset(0.01);
            Graph_Graph2->GetYaxis()->SetLabelSize(0.045);
            Graph_Graph2->GetYaxis()->SetTitleSize(0.05);
            Graph_Graph2->GetYaxis()->SetTitleOffset(1.25);
            Graph_Graph2->GetYaxis()->SetTitleFont(42);
            Graph_Graph2->GetZaxis()->SetLabelFont(42);
            Graph_Graph2->GetZaxis()->SetLabelSize(0.045);
            Graph_Graph2->GetZaxis()->SetTitleSize(0.05);
            Graph_Graph2->GetZaxis()->SetTitleFont(42);
            gre->SetHistogram(Graph_Graph2);
            
            gre->Draw("2same");
            
            TPaveText *pt6 = new TPaveText(0.36,0.16,0.96 ,0.31,"brNDC");
            pt6->SetBorderSize(0);
            pt6->SetFillStyle(0);
            pt6->SetTextFont(42);
            pt6->SetTextSize(0.055);
            //   TText *text = pt6->AddText("#sqrt{#it{s}_{NN}} = 5.02 TeV");
            TText *text = pt6->AddText("10#font[122]{-}40%");
            pt6->Draw();
            
            TPaveText *pt7 = new TPaveText(0.49,0.09,0.69 ,0.19,"brNDC");
            pt7->SetBorderSize(0);
            pt7->SetFillStyle(0);
            pt7->SetTextFont(42);
            pt7->SetTextSize(0.055);
            pt7->AddText("3 < #it{p}_{T} < 6 (GeV/#it{c})");
            pt7->Draw();
            
            TPaveText *pt8 = new TPaveText(0.16,0.72,0.38 ,0.89,"brNDC");
            pt8->SetBorderSize(0);
            pt8->SetFillStyle(0);
            pt8->SetTextFont(42);
            pt8->SetTextSize(0.055);
            // pt8->AddText("ALICE"); // opt8ion "C" allows to center the header
            pt8->AddText("Pb#font[122]{-}Pb, #sqrt{#it{s}_{NN}} = 5.02 TeV");
            pt8->Draw();
            
            TLegend *lg = new TLegend(0.57,0.72,0.72,0.86);
            lg->SetBorderSize(0); lg->SetFillColor(0);  lg->SetTextAlign(32);
            lg->SetTextSize(0.05);
            lg->AddEntry(D0gr,"v_{1}(D^{0})","p");
            lg->AddEntry(D0bargr,"v_{1}(#bar{D}^{0})","p");
            lg->Draw("same");
            
            TPaveText *pt2 = new TPaveText(0.48,0.038,0.7,0.10,"brNDC");
            pt2->SetBorderSize(0);
            pt2->SetFillColor(0);
            pt2->SetTextFont(42);
            pt2->SetTextSize(0.04);
            TText *text2 = pt2->AddText("Not feed-down corrected");
            //  text = pt->AddText("Not efficiency and acceptance corrected");
            pt2->Draw();
            
            
        }
        if(i==2){
            gPad->SetLeftMargin(0.3);
            gPad->SetBottomMargin(0.18);
            
            hdeltav1D->Draw();
            
            TGraphErrors* graphchdiff = new TGraphErrors(ChDiff);
            SetStyleGraph(graphchdiff,kOrange+7,20,kTRUE);
            graphchdiff->GetYaxis()->SetRangeUser(-0.365E-3,0.365E-3);
            graphchdiff->GetYaxis()->SetTitle("v_{1}^{odd +} - v_{1}^{odd -}");
            graphchdiff->Draw("Psame");
            line2->Draw("same");
            TGraphErrors* graphchdiffsyst = new TGraphErrors(ChDiff);
            SetStyleGraphSyst(graphchdiffsyst,ChDiff,kOrange+7,20,6);
            graphchdiffsyst->Draw("5same");
            graphchdiff->Draw("Psame");
            
            TPaveText *pt2 = new TPaveText(0.38,0.35,0.99 ,0.52,"brNDC");
            pt2->SetBorderSize(0);
            pt2->SetFillStyle(0);
            pt2->SetTextFont(42);
            pt2->SetTextSize(0.048);
            //     TText *text = pt2->AddText("#sqrt{#it{s}_{NN}} = 5.02 TeV");
            TText *text3 = pt2->AddText("5#font[122]{-}40%");
            pt2->Draw();
            
            //            TPaveText *pt = new TPaveText(0.069,0.9,0.670 ,1,"brNDC");
            //            pt->SetBorderSize(0);
            //            pt->SetFillStyle(0);
            //            pt->SetTextFont(42);
            //            pt->SetTextSize(0.05);
            //            pt->AddText("#times 10^{-3}"); // option "C" allows to center the header
            //            pt->Draw();
            
            
            
            
            TPaveText *pt9 = new TPaveText(0.61,0.28, 0.89,0.38,"brNDC");
            pt9->SetBorderSize(0);
            pt9->SetFillStyle(0);
            pt9->SetTextFont(42);
            pt9->SetTextSize(0.05);
            pt9->AddText("#it{p}_{T} > 0.2 GeV/#it{c}"); // opt9ion "C" allows to center the header
            pt9->Draw();
            TLegend *lg = new TLegend(0.35,0.79,0.7,0.85);
            lg->SetBorderSize(0); lg->SetFillColor(0);
            lg->SetTextSize(0.05);
            lg->AddEntry(graphchdiff,"10^{3} #times ^{} [#it{v}_{1}(h^{+}) #minus #it{v}_{1}(h^{#minus})]","p");
            lg->Draw("same");
            // lg00l->Draw();
            TGraphErrors* GlobalSystDeltaOdd = new TGraphErrors();
            GlobalSystDeltaOdd->SetPoint(0,0.75,0.);
            GlobalSystDeltaOdd->SetFillColor(kOrange+7);
            Double_t GSValue = 0.;
            //Double_t ListSyst[] = {3.};
            //  for (Int_t i=0; i<1; i++) {
            GSValue += pow(3*5.E-4/100.,2.);
            //  }
            GSValue = sqrt(GSValue);
            GlobalSystDeltaOdd->SetPointError(0,XWidth,GSValue*1000);
            GlobalSystDeltaOdd->Draw("5same");
            TPaveText *TextFit = new TPaveText(0.38,0.2,0.91,0.27,"brNDC");
            TextFit->SetBorderSize(0.);                                     //no borders
            TextFit->SetFillColor(0);
            TextFit->SetTextFont(42);
            TextFit->SetTextSize(0.04);
            
            TextFit->AddText("d#Delta#it{v}_{1} / d#it{#eta} = [1.68 #pm 0.49 (stat) #pm 0.41 (syst)] #upoint 10^{-4}");
            TextFit->Draw();
            TF1* fitpol;
            fitpol = new TF1("fitpol","[0]*x",-0.8,0.8);
            fitpol->SetLineStyle(2);
            fitpol->SetParameter(0,1.68e-1);
            fitpol->SetLineColor(kOrange+7);
            for (Int_t bx=1; bx<=ChDiff->GetNbinsX(); bx++) {
                ChDiff->SetBinError(bx,sqrt(pow(graphchdiffsyst->GetErrorY(bx-1),2)+pow(ChDiff->GetBinError(bx),2)));
            }
            //             TFitResultPtr r = ChDiff->Fit(fitpol,"NS");
            fitpol->Draw("same");
            
            TPaveText *pt4 = new TPaveText(0.32,0.1,0.93,0.43,"brNDC");
            pt4->SetBorderSize(0);                                     //no borders
            pt4->SetFillColor(0);
            pt4->SetBorderSize(0);
            pt4->SetFillStyle(0);
            pt4->SetTextFont(42);
            pt4->SetTextSize(0.04);
            pt4->AddText("#splitline{bars: stat. err.}{boxes (filled/empty): syst. err. (corr./uncorr.)}");
            //  pt4->Draw("same");
            
            
        }
        if(i==3){
            gPad->SetRightMargin(0.18);
            gPad->SetBottomMargin(0.18);
            
            hdeltav1D->Draw();
            TLine *line = new TLine(-.85,0,.85,0);
            line->SetLineStyle(2);
            line->Draw();
            Double_t xAxis1[5] = {-0.8, -0.4, 0, 0.4, 0.8};
            
            TH1D *sub = new TH1D("sub","D0hist",4, xAxis1);
            sub->SetBinContent(1,-0.2371806);
            sub->SetBinContent(2,-0.3305459);
            sub->SetBinContent(3,0.01508931);
            sub->SetBinContent(4,0.2800714);
            sub->SetBinError(1,0.1671901);
            sub->SetBinError(2,0.1315319);
            sub->SetBinError(3,0.125974);
            sub->SetBinError(4,0.1544599);
            sub->SetEntries(0.2725657);
            sub->SetLineColor(kOrange+7);
            sub->SetMarkerColor(kOrange+7);
            
            sub->SetStats(0);
            
            TGraphErrors *subgr = new TGraphErrors(sub);
            subgr->SetLineColor(kOrange+7);
            subgr->SetMarkerStyle(20);
            
            subgr->Draw("psame");
            
            TLegend *lg = new TLegend(0.07,0.79,0.42,0.84);
            lg->SetBorderSize(0); lg->SetFillColor(0);
            lg->AddEntry(subgr,"#it{v}_{1}(D^{0}) #minus #it{v}_{1}(#bar{D}^{0})","p");
            lg->Draw("same");
            
            Int_t ci;      // for color index setting
            TColor *color; // for color definition with alpha
            ci = TColor::GetColor("#00ff00");
            
            //             sub->GetListOfFunctions()->Add(fitfuncOld);
            sub->SetMarkerStyle(20);
            sub->GetXaxis()->SetLabelFont(42);
            sub->GetXaxis()->SetLabelOffset(0.01);
            sub->GetXaxis()->SetLabelSize(0.045);
            sub->GetXaxis()->SetTitleSize(0.05);
            sub->GetXaxis()->SetTitleOffset(1.2);
            sub->GetXaxis()->SetTitleFont(42);
            sub->GetYaxis()->SetTitle("v_{1}^{odd}[D^{0}] #minus v_{1}^{odd}[#bar{D^{0}}]");
            sub->GetYaxis()->SetLabelFont(42);
            sub->GetYaxis()->SetLabelOffset(0.01);
            sub->GetYaxis()->SetLabelSize(0.045);
            sub->GetYaxis()->SetTitleSize(0.05);
            sub->GetYaxis()->SetTitleOffset(1.25);
            sub->GetYaxis()->SetTitleFont(42);
            sub->GetZaxis()->SetLabelFont(42);
            sub->GetZaxis()->SetLabelSize(0.045);
            sub->GetZaxis()->SetTitleSize(0.05);
            sub->GetZaxis()->SetTitleFont(42);
            sub->Draw("psame");
            
            TF1* fitpol1;
            fitpol1 = new TF1("fitpol1","[0]*x",-0.8,0.8);
            fitpol1->SetLineStyle(2);
            fitpol1->SetParameter(0,4.9e-1);
            fitpol1->SetLineColor(kOrange+7);
            fitpol1->Draw("same");
            TGraphErrors *gre = new TGraphErrors(4);
            gre->SetName("Graph0");
            gre->SetTitle("Graph");
            gre->SetFillColor(1);
            gre->SetFillStyle(0);
            gre->SetLineWidth(1);
            gre->SetLineColor(kOrange+7);
            
            gre->SetPoint(0,-0.6,-0.2371806);
            gre->SetPointError(0,0.02,0.0509902);
            gre->SetPoint(1,-0.2,-0.3305459);
            gre->SetPointError(1,0.02,0.0509902);
            gre->SetPoint(2,0.2,0.01508931);
            gre->SetPointError(2,0.02,0.0509902);
            gre->SetPoint(3,0.6,0.2800714);
            gre->SetPointError(3,0.02,0.0509902);
            
            TH1F *Graph_Graph1 = new TH1F("Graph_Graph1","Graph",100,-0.84,0.84);
            Graph_Graph1->SetMinimum(-0.4588258);
            Graph_Graph1->SetMaximum(0.3995577);
            Graph_Graph1->SetDirectory(0);
            Graph_Graph1->SetStats(0);
            
            ci = TColor::GetColor("#ff0000");
            Graph_Graph1->SetLineColor(ci);
            Graph_Graph1->GetXaxis()->SetLabelFont(42);
            Graph_Graph1->GetXaxis()->SetLabelOffset(0.01);
            Graph_Graph1->GetXaxis()->SetLabelSize(0.045);
            Graph_Graph1->GetXaxis()->SetTitleSize(0.05);
            Graph_Graph1->GetXaxis()->SetTitleOffset(1.2);
            Graph_Graph1->GetXaxis()->SetTitleFont(42);
            Graph_Graph1->GetYaxis()->SetLabelFont(42);
            Graph_Graph1->GetYaxis()->SetLabelOffset(0.01);
            Graph_Graph1->GetYaxis()->SetLabelSize(0.045);
            Graph_Graph1->GetYaxis()->SetTitleSize(0.05);
            Graph_Graph1->GetYaxis()->SetTitleOffset(1.25);
            Graph_Graph1->GetYaxis()->SetTitleFont(42);
            Graph_Graph1->GetZaxis()->SetLabelFont(42);
            Graph_Graph1->GetZaxis()->SetLabelSize(0.045);
            Graph_Graph1->GetZaxis()->SetTitleSize(0.05);
            Graph_Graph1->GetZaxis()->SetTitleFont(42);
            gre->SetHistogram(Graph_Graph1);
            
            gre->Draw("2");
            
            TPaveText *pt10 = new TPaveText(0.47,0.39,0.87,0.54,"brNDC");
            pt10->SetBorderSize(0);
            pt10->SetFillStyle(0);
            pt10->SetLineWidth(2);
            pt10->SetTextFont(42);
            pt10->SetTextSize(0.048);
            pt10->AddText("10#font[122]{-}40%");
            pt10->Draw();
            
            TPaveText *pt11 = new TPaveText(0.30,0.30,0.91,.42,"brNDC");
            pt11->SetBorderSize(0);
            pt11->SetFillStyle(0);
            pt11->SetTextFont(42);
            pt11->SetTextSize(0.048);
            pt11->AddText("3 < #it{p}_{T} < 6 (GeV/#it{c})");
            
            pt11->Draw();
            
            TPaveText *pt12 = new TPaveText(0.23,0.2,0.63,0.28,"brNDC");
            pt12->SetBorderSize(0);
            pt12->SetFillStyle(0);
            pt12->SetLineWidth(2);
            pt12->SetTextFont(42);
            pt12->SetTextSize(0.042);
            
            TText *text = pt12->AddText("d#Delta#it{v}_{1} / d#it{#eta} = [4.9 #pm 1.7 (stat) #pm 0.6 (syst)] #upoint 10^{-1}");
            pt12->Draw();
            TPaveText *pt13 = new TPaveText(0.40,0.39,0.80,0.46,"brNDC");
            pt13->SetBorderSize(0);
            pt13->SetFillColor(0);
            pt13->SetTextFont(42);
            pt13->SetTextSize(0.04);
            TText *text2 = pt13->AddText("Not feed-down corrected");
        }
        
    }
    masterCanvas4pad->SaveAs("Figure2_v1.pdf");
}



==> macro/fit.C <==
{
//=========Macro generated from canvas: cV1VsMass1/
//=========  (Wed Sep 19 15:42:14 2018) by ROOT version5.34/30
   TCanvas *cV1VsMass1 = new TCanvas("cV1VsMass1", "cV1VsMass1", 1000, 1200);
   gStyle->SetOptStat(0);
    cV1VsMass1->SetLeftMargin(0.16);
    cV1VsMass1->SetRightMargin(0.08);
    
    cV1VsMass1->SetBottomMargin(0.14);
    cV1VsMass1->SetTopMargin(0.02);
    cV1VsMass1->Divide(1,2,0,0);
  
// ------------>Primitives in pad: cV1VsMass1_1
//   TPad *cV1VsMass1_1 = new TPad("cV1VsMass1_1", "cV1VsMass1_1",0.01,0.51,0.99,0.99);
//   cV1VsMass1_1->Draw();
//   cV1VsMass1_1->cd();
//   cV1VsMass1_1->Range(1.685935,-299.6308,2.006841,2197.292);
//   cV1VsMass1_1->SetFillColor(0);
//   cV1VsMass1_1->SetBorderMode(0);
//   cV1VsMass1_1->SetBorderSize(2);
//   cV1VsMass1_1->SetTickx(1);
//   cV1VsMass1_1->SetTicky(1);
//   cV1VsMass1_1->SetLeftMargin(0.15);
//   cV1VsMass1_1->SetRightMargin(0.035);
//   cV1VsMass1_1->SetBottomMargin(0.12);
//   cV1VsMass1_1->SetFrameBorderMode(0);
//   cV1VsMass1_1->SetFrameBorderMode(0);
    cV1VsMass1->cd(1);
    gPad->SetTickx();
    gPad->SetTicky();
    
    TH1D *mass = new TH1D("v2base","",1,1.735,1.991);
    mass->GetYaxis()->SetRangeUser(550,1199);
    //mass->SetBinContent(100,3000);
    mass->GetYaxis()->SetTitle("Counts per 7 MeV/#it{c}^{2} ");
    mass->GetYaxis()->SetLabelSize(0.06);
    mass->GetYaxis()->SetTitleSize(0.07);
    mass->GetXaxis()->SetTitle("M_{K#pi} (GeV/#it{c}^{2})");
    mass->GetXaxis()->SetLabelSize(0.06);
    mass->GetXaxis()->SetTitleSize(0.07);
//    mass->GetXaxis()->CenterTitle( kTRUE );
//    mass->GetYaxis()->CenterTitle( kTRUE );
    mass->GetYaxis()->SetTitleOffset(1.2);
    mass->GetYaxis()->SetNdivisions(506);
    mass->GetXaxis()->SetNdivisions(506);
    mass->Draw();
    
    TH1D *fHistoInvMass__1 = new TH1D("fHistoInvMass__1","",52,1.66484,2.06484);
    fHistoInvMass__1->SetBinContent(0,17701);
    fHistoInvMass__1->SetBinContent(1,1135);
    fHistoInvMass__1->SetBinContent(2,1069);
    fHistoInvMass__1->SetBinContent(3,1095);
    fHistoInvMass__1->SetBinContent(4,1065);
    fHistoInvMass__1->SetBinContent(5,938);
    fHistoInvMass__1->SetBinContent(6,1012);
    fHistoInvMass__1->SetBinContent(7,980);
    fHistoInvMass__1->SetBinContent(8,983);
    fHistoInvMass__1->SetBinContent(9,1005);
    fHistoInvMass__1->SetBinContent(10,878);
    fHistoInvMass__1->SetBinContent(11,910);
    fHistoInvMass__1->SetBinContent(12,926);
    fHistoInvMass__1->SetBinContent(13,849);
    fHistoInvMass__1->SetBinContent(14,923);
    fHistoInvMass__1->SetBinContent(15,867);
    fHistoInvMass__1->SetBinContent(16,839);
    fHistoInvMass__1->SetBinContent(17,825);
    fHistoInvMass__1->SetBinContent(18,811);
    fHistoInvMass__1->SetBinContent(19,823);
    fHistoInvMass__1->SetBinContent(20,879);
    fHistoInvMass__1->SetBinContent(21,831);
    fHistoInvMass__1->SetBinContent(22,820);
    fHistoInvMass__1->SetBinContent(23,847);
    fHistoInvMass__1->SetBinContent(24,955);
    fHistoInvMass__1->SetBinContent(25,997);
    fHistoInvMass__1->SetBinContent(26,1099);
    fHistoInvMass__1->SetBinContent(27,1099);
    fHistoInvMass__1->SetBinContent(28,1046);
    fHistoInvMass__1->SetBinContent(29,954);
    fHistoInvMass__1->SetBinContent(30,846);
    fHistoInvMass__1->SetBinContent(31,765);
    fHistoInvMass__1->SetBinContent(32,779);
    fHistoInvMass__1->SetBinContent(33,754);
    fHistoInvMass__1->SetBinContent(34,710);
    fHistoInvMass__1->SetBinContent(35,705);
    fHistoInvMass__1->SetBinContent(36,732);
    fHistoInvMass__1->SetBinContent(37,755);
    fHistoInvMass__1->SetBinContent(38,683);
    fHistoInvMass__1->SetBinContent(39,686);
    fHistoInvMass__1->SetBinContent(40,686);
    fHistoInvMass__1->SetBinContent(41,701);
    fHistoInvMass__1->SetBinContent(42,719);
    fHistoInvMass__1->SetBinContent(43,693);
    fHistoInvMass__1->SetBinContent(44,671);
    fHistoInvMass__1->SetBinContent(45,680);
    fHistoInvMass__1->SetBinContent(46,705);
    fHistoInvMass__1->SetBinContent(47,647);
    fHistoInvMass__1->SetBinContent(48,627);
    fHistoInvMass__1->SetBinContent(49,629);
    fHistoInvMass__1->SetBinContent(50,604);
    fHistoInvMass__1->SetBinContent(51,649);
    fHistoInvMass__1->SetBinContent(52,644);
    fHistoInvMass__1->SetBinContent(53,6710);
    fHistoInvMass__1->SetBinError(0,133.0451);
    fHistoInvMass__1->SetBinError(1,33.68976);
    fHistoInvMass__1->SetBinError(2,32.69557);
    fHistoInvMass__1->SetBinError(3,33.09078);
    fHistoInvMass__1->SetBinError(4,32.63434);
    fHistoInvMass__1->SetBinError(5,30.62679);
    fHistoInvMass__1->SetBinError(6,31.81195);
    fHistoInvMass__1->SetBinError(7,31.30495);
    fHistoInvMass__1->SetBinError(8,31.35283);
    fHistoInvMass__1->SetBinError(9,31.70173);
    fHistoInvMass__1->SetBinError(10,29.63106);
    fHistoInvMass__1->SetBinError(11,30.16621);
    fHistoInvMass__1->SetBinError(12,30.43025);
    fHistoInvMass__1->SetBinError(13,29.1376);
    fHistoInvMass__1->SetBinError(14,30.38092);
    fHistoInvMass__1->SetBinError(15,29.44486);
    fHistoInvMass__1->SetBinError(16,28.9655);
    fHistoInvMass__1->SetBinError(17,28.72281);
    fHistoInvMass__1->SetBinError(18,28.47806);
    fHistoInvMass__1->SetBinError(19,28.68798);
    fHistoInvMass__1->SetBinError(20,29.64793);
    fHistoInvMass__1->SetBinError(21,28.82707);
    fHistoInvMass__1->SetBinError(22,28.63564);
    fHistoInvMass__1->SetBinError(23,29.10326);
    fHistoInvMass__1->SetBinError(24,30.90307);
    fHistoInvMass__1->SetBinError(25,31.57531);
    fHistoInvMass__1->SetBinError(26,33.15117);
    fHistoInvMass__1->SetBinError(27,33.15117);
    fHistoInvMass__1->SetBinError(28,32.34192);
    fHistoInvMass__1->SetBinError(29,30.88689);
    fHistoInvMass__1->SetBinError(30,29.08608);
    fHistoInvMass__1->SetBinError(31,27.65863);
    fHistoInvMass__1->SetBinError(32,27.91057);
    fHistoInvMass__1->SetBinError(33,27.45906);
    fHistoInvMass__1->SetBinError(34,26.64583);
    fHistoInvMass__1->SetBinError(35,26.55184);
    fHistoInvMass__1->SetBinError(36,27.0555);
    fHistoInvMass__1->SetBinError(37,27.47726);
    fHistoInvMass__1->SetBinError(38,26.13427);
    fHistoInvMass__1->SetBinError(39,26.1916);
    fHistoInvMass__1->SetBinError(40,26.1916);
    fHistoInvMass__1->SetBinError(41,26.4764);
    fHistoInvMass__1->SetBinError(42,26.81418);
    fHistoInvMass__1->SetBinError(43,26.32489);
    fHistoInvMass__1->SetBinError(44,25.90367);
    fHistoInvMass__1->SetBinError(45,26.07681);
    fHistoInvMass__1->SetBinError(46,26.55184);
    fHistoInvMass__1->SetBinError(47,25.43619);
    fHistoInvMass__1->SetBinError(48,25.03997);
    fHistoInvMass__1->SetBinError(49,25.07987);
    fHistoInvMass__1->SetBinError(50,24.57641);
    fHistoInvMass__1->SetBinError(51,25.47548);
    fHistoInvMass__1->SetBinError(52,25.37716);
    fHistoInvMass__1->SetBinError(53,81.91459);
    fHistoInvMass__1->SetMinimum(354.1119);
    fHistoInvMass__1->SetMaximum(1507.108);
    fHistoInvMass__1->SetEntries(43530);
    fHistoInvMass__1->SetDirectory(0);
    fHistoInvMass__1->SetStats(0);
    fHistoInvMass__1->SetLineWidth(2);
    fHistoInvMass__1->SetMarkerStyle(20);
    fHistoInvMass__1->GetXaxis()->SetRange(10,43);
    fHistoInvMass__1->GetXaxis()->SetLabelFont(42);
    fHistoInvMass__1->GetXaxis()->SetLabelSize(0.035);
    fHistoInvMass__1->GetXaxis()->SetTitleSize(0.035);
    fHistoInvMass__1->GetXaxis()->SetTitleOffset(1.1);
    fHistoInvMass__1->GetXaxis()->SetTitleFont(42);
    fHistoInvMass__1->GetYaxis()->SetLabelFont(42);
    fHistoInvMass__1->GetYaxis()->SetLabelSize(0.035);
    fHistoInvMass__1->GetYaxis()->SetTitleSize(0.035);
    fHistoInvMass__1->GetYaxis()->SetTitleOffset(1.6);
    fHistoInvMass__1->GetYaxis()->SetTitleFont(42);
    fHistoInvMass__1->GetZaxis()->SetLabelFont(42);
    fHistoInvMass__1->GetZaxis()->SetLabelSize(0.035);
    fHistoInvMass__1->GetZaxis()->SetTitleSize(0.035);
    fHistoInvMass__1->GetZaxis()->SetTitleFont(42);
    fHistoInvMass__1->SetLineColor(kBlack);
    fHistoInvMass__1->SetMarkerSize(1.5);
    
    fHistoInvMass__1->Draw("P X0 Esame");
   
    TF1 *fMassFuncFromPrefit = new TF1("*fMassFuncFromPrefit",1.735,1.991,5);
    //The original function :  had originally been created by:
    //TF1 *fMassFuncFromPrefit = new TF1("fMassFuncFromPrefit",,1.735,1.991,5);
    fMassFuncFromPrefit->SetRange(1.735,1.991);
    fMassFuncFromPrefit->SetName("fMassFuncFromPrefit");
    fMassFuncFromPrefit->SetTitle("");
    fMassFuncFromPrefit->SetSavedPoint(0,905.4896);
    fMassFuncFromPrefit->SetSavedPoint(1,902.9145);
    fMassFuncFromPrefit->SetSavedPoint(2,900.3468);
    fMassFuncFromPrefit->SetSavedPoint(3,897.7864);
    fMassFuncFromPrefit->SetSavedPoint(4,895.2333);
    fMassFuncFromPrefit->SetSavedPoint(5,892.6874);
    fMassFuncFromPrefit->SetSavedPoint(6,890.1487);
    fMassFuncFromPrefit->SetSavedPoint(7,887.6173);
    fMassFuncFromPrefit->SetSavedPoint(8,885.0931);
    fMassFuncFromPrefit->SetSavedPoint(9,882.5761);
    fMassFuncFromPrefit->SetSavedPoint(10,880.0662);
    fMassFuncFromPrefit->SetSavedPoint(11,877.5634);
    fMassFuncFromPrefit->SetSavedPoint(12,875.0678);
    fMassFuncFromPrefit->SetSavedPoint(13,872.5793);
    fMassFuncFromPrefit->SetSavedPoint(14,870.0978);
    fMassFuncFromPrefit->SetSavedPoint(15,867.6234);
    fMassFuncFromPrefit->SetSavedPoint(16,865.1561);
    fMassFuncFromPrefit->SetSavedPoint(17,862.6957);
    fMassFuncFromPrefit->SetSavedPoint(18,860.2424);
    fMassFuncFromPrefit->SetSavedPoint(19,857.7961);
    fMassFuncFromPrefit->SetSavedPoint(20,855.3569);
    fMassFuncFromPrefit->SetSavedPoint(21,852.9248);
    fMassFuncFromPrefit->SetSavedPoint(22,850.5002);
    fMassFuncFromPrefit->SetSavedPoint(23,848.0837);
    fMassFuncFromPrefit->SetSavedPoint(24,845.6765);
    fMassFuncFromPrefit->SetSavedPoint(25,843.281);
    fMassFuncFromPrefit->SetSavedPoint(26,840.902);
    fMassFuncFromPrefit->SetSavedPoint(27,838.548);
    fMassFuncFromPrefit->SetSavedPoint(28,836.2343);
    fMassFuncFromPrefit->SetSavedPoint(29,833.9874);
    fMassFuncFromPrefit->SetSavedPoint(30,831.8507);
    fMassFuncFromPrefit->SetSavedPoint(31,829.8937);
    fMassFuncFromPrefit->SetSavedPoint(32,828.2231);
    fMassFuncFromPrefit->SetSavedPoint(33,826.9965);
    fMassFuncFromPrefit->SetSavedPoint(34,826.4366);
    fMassFuncFromPrefit->SetSavedPoint(35,826.8448);
    fMassFuncFromPrefit->SetSavedPoint(36,828.6089);
    fMassFuncFromPrefit->SetSavedPoint(37,832.201);
    fMassFuncFromPrefit->SetSavedPoint(38,838.1597);
    fMassFuncFromPrefit->SetSavedPoint(39,847.0512);
    fMassFuncFromPrefit->SetSavedPoint(40,859.4066);
    fMassFuncFromPrefit->SetSavedPoint(41,875.6371);
    fMassFuncFromPrefit->SetSavedPoint(42,895.933);
    fMassFuncFromPrefit->SetSavedPoint(43,920.1608);
    fMassFuncFromPrefit->SetSavedPoint(44,947.7764);
    fMassFuncFromPrefit->SetSavedPoint(45,977.7765);
    fMassFuncFromPrefit->SetSavedPoint(46,1008.707);
    fMassFuncFromPrefit->SetSavedPoint(47,1038.742);
    fMassFuncFromPrefit->SetSavedPoint(48,1065.835);
    fMassFuncFromPrefit->SetSavedPoint(49,1087.921);
    fMassFuncFromPrefit->SetSavedPoint(50,1103.161);
    fMassFuncFromPrefit->SetSavedPoint(51,1110.166);
    fMassFuncFromPrefit->SetSavedPoint(52,1108.18);
    fMassFuncFromPrefit->SetSavedPoint(53,1097.183);
    fMassFuncFromPrefit->SetSavedPoint(54,1077.894);
    fMassFuncFromPrefit->SetSavedPoint(55,1051.672);
    fMassFuncFromPrefit->SetSavedPoint(56,1020.339);
    fMassFuncFromPrefit->SetSavedPoint(57,985.9525);
    fMassFuncFromPrefit->SetSavedPoint(58,950.5666);
    fMassFuncFromPrefit->SetSavedPoint(59,916.023);
    fMassFuncFromPrefit->SetSavedPoint(60,883.7978);
    fMassFuncFromPrefit->SetSavedPoint(61,854.9189);
    fMassFuncFromPrefit->SetSavedPoint(62,829.9537);
    fMassFuncFromPrefit->SetSavedPoint(63,809.0555);
    fMassFuncFromPrefit->SetSavedPoint(64,792.0484);
    fMassFuncFromPrefit->SetSavedPoint(65,778.5304);
    fMassFuncFromPrefit->SetSavedPoint(66,767.9741);
    fMassFuncFromPrefit->SetSavedPoint(67,759.8135);
    fMassFuncFromPrefit->SetSavedPoint(68,753.5074);
    fMassFuncFromPrefit->SetSavedPoint(69,748.5794);
    fMassFuncFromPrefit->SetSavedPoint(70,744.6371);
    fMassFuncFromPrefit->SetSavedPoint(71,741.3747);
    fMassFuncFromPrefit->SetSavedPoint(72,738.5656);
    fMassFuncFromPrefit->SetSavedPoint(73,736.0491);
    fMassFuncFromPrefit->SetSavedPoint(74,733.7161);
    fMassFuncFromPrefit->SetSavedPoint(75,731.4954);
    fMassFuncFromPrefit->SetSavedPoint(76,729.3423);
    fMassFuncFromPrefit->SetSavedPoint(77,727.2299);
    fMassFuncFromPrefit->SetSavedPoint(78,725.1421);
    fMassFuncFromPrefit->SetSavedPoint(79,723.0702);
    fMassFuncFromPrefit->SetSavedPoint(80,721.0092);
    fMassFuncFromPrefit->SetSavedPoint(81,718.9566);
    fMassFuncFromPrefit->SetSavedPoint(82,716.911);
    fMassFuncFromPrefit->SetSavedPoint(83,714.8718);
    fMassFuncFromPrefit->SetSavedPoint(84,712.8386);
    fMassFuncFromPrefit->SetSavedPoint(85,710.8114);
    fMassFuncFromPrefit->SetSavedPoint(86,708.7899);
    fMassFuncFromPrefit->SetSavedPoint(87,706.7742);
    fMassFuncFromPrefit->SetSavedPoint(88,704.7643);
    fMassFuncFromPrefit->SetSavedPoint(89,702.7601);
    fMassFuncFromPrefit->SetSavedPoint(90,700.7616);
    fMassFuncFromPrefit->SetSavedPoint(91,698.7687);
    fMassFuncFromPrefit->SetSavedPoint(92,696.7815);
    fMassFuncFromPrefit->SetSavedPoint(93,694.8);
    fMassFuncFromPrefit->SetSavedPoint(94,692.8241);
    fMassFuncFromPrefit->SetSavedPoint(95,690.8539);
    fMassFuncFromPrefit->SetSavedPoint(96,688.8892);
    fMassFuncFromPrefit->SetSavedPoint(97,686.9301);
    fMassFuncFromPrefit->SetSavedPoint(98,684.9766);
    fMassFuncFromPrefit->SetSavedPoint(99,683.0287);
    fMassFuncFromPrefit->SetSavedPoint(100,681.0863);
    fMassFuncFromPrefit->SetSavedPoint(101,1.735);
    fMassFuncFromPrefit->SetSavedPoint(102,1.991);
    fMassFuncFromPrefit->SetFillColor(19);
    fMassFuncFromPrefit->SetFillStyle(0);
    
    Int_t ci;      // for color index setting
    TColor *color; // for color definition with alpha
    ci = TColor::GetColor("#999999");
    fMassFuncFromPrefit->SetLineColor(ci);
    fMassFuncFromPrefit->SetLineWidth(2);
    fMassFuncFromPrefit->SetLineStyle(7);
    fMassFuncFromPrefit->SetChisquare(22.48332);
    fMassFuncFromPrefit->SetNDF(28);
    fMassFuncFromPrefit->GetXaxis()->SetLabelFont(42);
    fMassFuncFromPrefit->GetXaxis()->SetLabelSize(0.035);
    fMassFuncFromPrefit->GetXaxis()->SetTitleSize(0.035);
    fMassFuncFromPrefit->GetXaxis()->SetTitleOffset(1.1);
    fMassFuncFromPrefit->GetXaxis()->SetTitleFont(42);
    fMassFuncFromPrefit->GetYaxis()->SetLabelFont(42);
    fMassFuncFromPrefit->GetYaxis()->SetLabelSize(0.035);
    fMassFuncFromPrefit->GetYaxis()->SetTitleSize(0.035);
    fMassFuncFromPrefit->GetYaxis()->SetTitleOffset(1.6);
    fMassFuncFromPrefit->GetYaxis()->SetTitleFont(42);
    fMassFuncFromPrefit->SetParameter(0,201.7202);
    fMassFuncFromPrefit->SetParError(0,1.518001);
    fMassFuncFromPrefit->SetParLimits(0,0,0);
    fMassFuncFromPrefit->SetParameter(1,-1.112448);
    fMassFuncFromPrefit->SetParError(1,0.08609513);
    fMassFuncFromPrefit->SetParLimits(1,0,0);
    fMassFuncFromPrefit->SetParameter(2,12.61125);
    fMassFuncFromPrefit->SetParError(2,0.9075587);
    fMassFuncFromPrefit->SetParLimits(2,0,0);
    fMassFuncFromPrefit->SetParameter(3,1.866907);
    fMassFuncFromPrefit->SetParError(3,0.001093424);
    fMassFuncFromPrefit->SetParLimits(3,0,0);
    fMassFuncFromPrefit->SetParameter(4,0.01532238);
    fMassFuncFromPrefit->SetParError(4,0.001118308);
    fMassFuncFromPrefit->SetParLimits(4,0,0);
    fMassFuncFromPrefit->Draw("same");
    
    TF1 *fMassBkgFunc = new TF1("*fMassBkgFunc",1.735,1.991,2);
    //The original function :  had originally been created by:
    //TF1 *fMassBkgFunc = new TF1("fMassBkgFunc",,1.735,1.991,2);
    fMassBkgFunc->SetRange(1.735,1.991);
    fMassBkgFunc->SetName("fMassBkgFunc");
    fMassBkgFunc->SetTitle("");
    fMassBkgFunc->SetSavedPoint(0,904.5663);
    fMassBkgFunc->SetSavedPoint(1,901.9916);
    fMassBkgFunc->SetSavedPoint(2,899.4243);
    fMassBkgFunc->SetSavedPoint(3,896.8642);
    fMassBkgFunc->SetSavedPoint(4,894.3114);
    fMassBkgFunc->SetSavedPoint(5,891.7659);
    fMassBkgFunc->SetSavedPoint(6,889.2277);
    fMassBkgFunc->SetSavedPoint(7,886.6967);
    fMassBkgFunc->SetSavedPoint(8,884.1728);
    fMassBkgFunc->SetSavedPoint(9,881.6562);
    fMassBkgFunc->SetSavedPoint(10,879.1467);
    fMassBkgFunc->SetSavedPoint(11,876.6444);
    fMassBkgFunc->SetSavedPoint(12,874.1492);
    fMassBkgFunc->SetSavedPoint(13,871.6611);
    fMassBkgFunc->SetSavedPoint(14,869.18);
    fMassBkgFunc->SetSavedPoint(15,866.7061);
    fMassBkgFunc->SetSavedPoint(16,864.2392);
    fMassBkgFunc->SetSavedPoint(17,861.7793);
    fMassBkgFunc->SetSavedPoint(18,859.3264);
    fMassBkgFunc->SetSavedPoint(19,856.8804);
    fMassBkgFunc->SetSavedPoint(20,854.4415);
    fMassBkgFunc->SetSavedPoint(21,852.0095);
    fMassBkgFunc->SetSavedPoint(22,849.5844);
    fMassBkgFunc->SetSavedPoint(23,847.1662);
    fMassBkgFunc->SetSavedPoint(24,844.7549);
    fMassBkgFunc->SetSavedPoint(25,842.3504);
    fMassBkgFunc->SetSavedPoint(26,839.9528);
    fMassBkgFunc->SetSavedPoint(27,837.5621);
    fMassBkgFunc->SetSavedPoint(28,835.1781);
    fMassBkgFunc->SetSavedPoint(29,832.8009);
    fMassBkgFunc->SetSavedPoint(30,830.4305);
    fMassBkgFunc->SetSavedPoint(31,828.0668);
    fMassBkgFunc->SetSavedPoint(32,825.7099);
    fMassBkgFunc->SetSavedPoint(33,823.3596);
    fMassBkgFunc->SetSavedPoint(34,821.0161);
    fMassBkgFunc->SetSavedPoint(35,818.6792);
    fMassBkgFunc->SetSavedPoint(36,816.349);
    fMassBkgFunc->SetSavedPoint(37,814.0254);
    fMassBkgFunc->SetSavedPoint(38,811.7084);
    fMassBkgFunc->SetSavedPoint(39,809.3981);
    fMassBkgFunc->SetSavedPoint(40,807.0943);
    fMassBkgFunc->SetSavedPoint(41,804.797);
    fMassBkgFunc->SetSavedPoint(42,802.5063);
    fMassBkgFunc->SetSavedPoint(43,800.2221);
    fMassBkgFunc->SetSavedPoint(44,797.9444);
    fMassBkgFunc->SetSavedPoint(45,795.6732);
    fMassBkgFunc->SetSavedPoint(46,793.4085);
    fMassBkgFunc->SetSavedPoint(47,791.1502);
    fMassBkgFunc->SetSavedPoint(48,788.8983);
    fMassBkgFunc->SetSavedPoint(49,786.6529);
    fMassBkgFunc->SetSavedPoint(50,784.4138);
    fMassBkgFunc->SetSavedPoint(51,782.1811);
    fMassBkgFunc->SetSavedPoint(52,779.9548);
    fMassBkgFunc->SetSavedPoint(53,777.7348);
    fMassBkgFunc->SetSavedPoint(54,775.5211);
    fMassBkgFunc->SetSavedPoint(55,773.3137);
    fMassBkgFunc->SetSavedPoint(56,771.1126);
    fMassBkgFunc->SetSavedPoint(57,768.9178);
    fMassBkgFunc->SetSavedPoint(58,766.7292);
    fMassBkgFunc->SetSavedPoint(59,764.5468);
    fMassBkgFunc->SetSavedPoint(60,762.3707);
    fMassBkgFunc->SetSavedPoint(61,760.2007);
    fMassBkgFunc->SetSavedPoint(62,758.0369);
    fMassBkgFunc->SetSavedPoint(63,755.8793);
    fMassBkgFunc->SetSavedPoint(64,753.7279);
    fMassBkgFunc->SetSavedPoint(65,751.5825);
    fMassBkgFunc->SetSavedPoint(66,749.4433);
    fMassBkgFunc->SetSavedPoint(67,747.3101);
    fMassBkgFunc->SetSavedPoint(68,745.183);
    fMassBkgFunc->SetSavedPoint(69,743.062);
    fMassBkgFunc->SetSavedPoint(70,740.947);
    fMassBkgFunc->SetSavedPoint(71,738.838);
    fMassBkgFunc->SetSavedPoint(72,736.7351);
    fMassBkgFunc->SetSavedPoint(73,734.6381);
    fMassBkgFunc->SetSavedPoint(74,732.5471);
    fMassBkgFunc->SetSavedPoint(75,730.462);
    fMassBkgFunc->SetSavedPoint(76,728.3829);
    fMassBkgFunc->SetSavedPoint(77,726.3097);
    fMassBkgFunc->SetSavedPoint(78,724.2423);
    fMassBkgFunc->SetSavedPoint(79,722.1809);
    fMassBkgFunc->SetSavedPoint(80,720.1254);
    fMassBkgFunc->SetSavedPoint(81,718.0757);
    fMassBkgFunc->SetSavedPoint(82,716.0318);
    fMassBkgFunc->SetSavedPoint(83,713.9937);
    fMassBkgFunc->SetSavedPoint(84,711.9615);
    fMassBkgFunc->SetSavedPoint(85,709.935);
    fMassBkgFunc->SetSavedPoint(86,707.9143);
    fMassBkgFunc->SetSavedPoint(87,705.8993);
    fMassBkgFunc->SetSavedPoint(88,703.8901);
    fMassBkgFunc->SetSavedPoint(89,701.8866);
    fMassBkgFunc->SetSavedPoint(90,699.8888);
    fMassBkgFunc->SetSavedPoint(91,697.8967);
    fMassBkgFunc->SetSavedPoint(92,695.9103);
    fMassBkgFunc->SetSavedPoint(93,693.9295);
    fMassBkgFunc->SetSavedPoint(94,691.9544);
    fMassBkgFunc->SetSavedPoint(95,689.9848);
    fMassBkgFunc->SetSavedPoint(96,688.0209);
    fMassBkgFunc->SetSavedPoint(97,686.0626);
    fMassBkgFunc->SetSavedPoint(98,684.1098);
    fMassBkgFunc->SetSavedPoint(99,682.1626);
    fMassBkgFunc->SetSavedPoint(100,680.221);
    fMassBkgFunc->SetSavedPoint(101,1.735);
    fMassBkgFunc->SetSavedPoint(102,1.991);
    fMassBkgFunc->SetFillColor(19);
    fMassBkgFunc->SetFillStyle(0);
    fMassBkgFunc->SetLineStyle(2);

    ci = TColor::GetColor("#ff0000");
    fMassBkgFunc->SetLineColor(ci);
    fMassBkgFunc->SetLineWidth(2);
    fMassBkgFunc->GetXaxis()->SetLabelFont(42);
    fMassBkgFunc->GetXaxis()->SetLabelSize(0.035);
    fMassBkgFunc->GetXaxis()->SetTitleSize(0.035);
    fMassBkgFunc->GetXaxis()->SetTitleOffset(1.1);
    fMassBkgFunc->GetXaxis()->SetTitleFont(42);
    fMassBkgFunc->GetYaxis()->SetLabelFont(42);
    fMassBkgFunc->GetYaxis()->SetLabelSize(0.035);
    fMassBkgFunc->GetYaxis()->SetTitleSize(0.035);
    fMassBkgFunc->GetYaxis()->SetTitleOffset(1.6);
    fMassBkgFunc->GetYaxis()->SetTitleFont(42);
    fMassBkgFunc->SetParameter(0,201.4904);
    fMassBkgFunc->SetParError(0,1.518207);
    fMassBkgFunc->SetParLimits(0,0,0);
    fMassBkgFunc->SetParameter(1,-0.8981263);
    fMassBkgFunc->SetParError(1,0.07001852);
    fMassBkgFunc->SetParLimits(1,0,0);
    fMassBkgFunc->Draw("same");
    
    TF1 *fMassTotFunc = new TF1("*fMassTotFunc",1.735,1.991,5);
    //The original function :  had originally been created by:
    //TF1 *fMassTotFunc = new TF1("fMassTotFunc",,1.735,1.991,5);
    fMassTotFunc->SetRange(1.735,1.991);
    fMassTotFunc->SetName("fMassTotFunc");
    fMassTotFunc->SetTitle("");
    fMassTotFunc->SetSavedPoint(0,904.5663);
    fMassTotFunc->SetSavedPoint(1,901.9916);
    fMassTotFunc->SetSavedPoint(2,899.4243);
    fMassTotFunc->SetSavedPoint(3,896.8642);
    fMassTotFunc->SetSavedPoint(4,894.3114);
    fMassTotFunc->SetSavedPoint(5,891.7659);
    fMassTotFunc->SetSavedPoint(6,889.2277);
    fMassTotFunc->SetSavedPoint(7,886.6967);
    fMassTotFunc->SetSavedPoint(8,884.1728);
    fMassTotFunc->SetSavedPoint(9,881.6562);
    fMassTotFunc->SetSavedPoint(10,879.1467);
    fMassTotFunc->SetSavedPoint(11,876.6444);
    fMassTotFunc->SetSavedPoint(12,874.1492);
    fMassTotFunc->SetSavedPoint(13,871.6611);
    fMassTotFunc->SetSavedPoint(14,869.1801);
    fMassTotFunc->SetSavedPoint(15,866.7061);
    fMassTotFunc->SetSavedPoint(16,864.2392);
    fMassTotFunc->SetSavedPoint(17,861.7793);
    fMassTotFunc->SetSavedPoint(18,859.3264);
    fMassTotFunc->SetSavedPoint(19,856.8806);
    fMassTotFunc->SetSavedPoint(20,854.4418);
    fMassTotFunc->SetSavedPoint(21,852.0102);
    fMassTotFunc->SetSavedPoint(22,849.5862);
    fMassTotFunc->SetSavedPoint(23,847.1702);
    fMassTotFunc->SetSavedPoint(24,844.7635);
    fMassTotFunc->SetSavedPoint(25,842.3688);
    fMassTotFunc->SetSavedPoint(26,839.9907);
    fMassTotFunc->SetSavedPoint(27,837.6379);
    fMassTotFunc->SetSavedPoint(28,835.3259);
    fMassTotFunc->SetSavedPoint(29,833.0812);
    fMassTotFunc->SetSavedPoint(30,830.9476);
    fMassTotFunc->SetSavedPoint(31,828.9947);
    fMassTotFunc->SetSavedPoint(32,827.3291);
    fMassTotFunc->SetSavedPoint(33,826.108);
    fMassTotFunc->SetSavedPoint(34,825.5535);
    fMassTotFunc->SetSavedPoint(35,825.9652);
    fMassTotFunc->SetSavedPoint(36,827.7285);
    fMassTotFunc->SetSavedPoint(37,831.312);
    fMassTotFunc->SetSavedPoint(38,837.2502);
    fMassTotFunc->SetSavedPoint(39,846.1046);
    fMassTotFunc->SetSavedPoint(40,858.4026);
    fMassTotFunc->SetSavedPoint(41,874.5536);
    fMassTotFunc->SetSavedPoint(42,894.7495);
    fMassTotFunc->SetSavedPoint(43,918.8635);
    fMassTotFunc->SetSavedPoint(44,946.3637);
    fMassTotFunc->SetSavedPoint(45,976.2644);
    fMassTotFunc->SetSavedPoint(46,1007.133);
    fMassTotFunc->SetSavedPoint(47,1037.168);
    fMassTotFunc->SetSavedPoint(48,1064.34);
    fMassTotFunc->SetSavedPoint(49,1086.6);
    fMassTotFunc->SetSavedPoint(50,1102.11);
    fMassTotFunc->SetSavedPoint(51,1109.471);
    fMassTotFunc->SetSavedPoint(52,1107.902);
    fMassTotFunc->SetSavedPoint(53,1097.351);
    fMassTotFunc->SetSavedPoint(54,1078.495);
    fMassTotFunc->SetSavedPoint(55,1052.655);
    fMassTotFunc->SetSavedPoint(56,1021.617);
    fMassTotFunc->SetSavedPoint(57,987.417);
    fMassTotFunc->SetSavedPoint(58,952.0976);
    fMassTotFunc->SetSavedPoint(59,917.5055);
    fMassTotFunc->SetSavedPoint(60,885.1329);
    fMassTotFunc->SetSavedPoint(61,856.032);
    fMassTotFunc->SetSavedPoint(62,830.7986);
    fMassTotFunc->SetSavedPoint(63,809.6134);
    fMassTotFunc->SetSavedPoint(64,792.3245);
    fMassTotFunc->SetSavedPoint(65,778.5476);
    fMassTotFunc->SetSavedPoint(66,767.7666);
    fMassTotFunc->SetSavedPoint(67,759.4206);
    fMassTotFunc->SetSavedPoint(68,752.9682);
    fMassTotFunc->SetSavedPoint(69,747.9298);
    fMassTotFunc->SetSavedPoint(70,743.9074);
    fMassTotFunc->SetSavedPoint(71,740.5891);
    fMassTotFunc->SetSavedPoint(72,737.7425);
    fMassTotFunc->SetSavedPoint(73,735.2018);
    fMassTotFunc->SetSavedPoint(74,732.8539);
    fMassTotFunc->SetSavedPoint(75,730.6244);
    fMassTotFunc->SetSavedPoint(76,728.4665);
    fMassTotFunc->SetSavedPoint(77,726.3515);
    fMassTotFunc->SetSavedPoint(78,724.2628);
    fMassTotFunc->SetSavedPoint(79,722.1906);
    fMassTotFunc->SetSavedPoint(80,720.1298);
    fMassTotFunc->SetSavedPoint(81,718.0777);
    fMassTotFunc->SetSavedPoint(82,716.0327);
    fMassTotFunc->SetSavedPoint(83,713.9941);
    fMassTotFunc->SetSavedPoint(84,711.9616);
    fMassTotFunc->SetSavedPoint(85,709.9351);
    fMassTotFunc->SetSavedPoint(86,707.9143);
    fMassTotFunc->SetSavedPoint(87,705.8994);
    fMassTotFunc->SetSavedPoint(88,703.8901);
    fMassTotFunc->SetSavedPoint(89,701.8866);
    fMassTotFunc->SetSavedPoint(90,699.8888);
    fMassTotFunc->SetSavedPoint(91,697.8967);
    fMassTotFunc->SetSavedPoint(92,695.9103);
    fMassTotFunc->SetSavedPoint(93,693.9295);
    fMassTotFunc->SetSavedPoint(94,691.9544);
    fMassTotFunc->SetSavedPoint(95,689.9848);
    fMassTotFunc->SetSavedPoint(96,688.0209);
    fMassTotFunc->SetSavedPoint(97,686.0626);
    fMassTotFunc->SetSavedPoint(98,684.1098);
    fMassTotFunc->SetSavedPoint(99,682.1626);
    fMassTotFunc->SetSavedPoint(100,680.221);
    fMassTotFunc->SetSavedPoint(101,1.735);
    fMassTotFunc->SetSavedPoint(102,1.991);
    fMassTotFunc->SetFillColor(19);
    fMassTotFunc->SetFillStyle(0);
    
    ci = TColor::GetColor("#0000ff");
    fMassTotFunc->SetLineColor(ci);
    fMassTotFunc->SetLineWidth(2);
    fMassTotFunc->GetXaxis()->SetLabelFont(42);
    fMassTotFunc->GetXaxis()->SetLabelSize(0.035);
    fMassTotFunc->GetXaxis()->SetTitleSize(0.035);
    fMassTotFunc->GetXaxis()->SetTitleOffset(1.1);
    fMassTotFunc->GetXaxis()->SetTitleFont(42);
    fMassTotFunc->GetYaxis()->SetLabelFont(42);
    fMassTotFunc->GetYaxis()->SetLabelSize(0.035);
    fMassTotFunc->GetYaxis()->SetTitleSize(0.035);
    fMassTotFunc->GetYaxis()->SetTitleOffset(1.6);
    fMassTotFunc->GetYaxis()->SetTitleFont(42);
    fMassTotFunc->SetParameter(0,201.4904);
    fMassTotFunc->SetParError(0,1.518207);
    fMassTotFunc->SetParLimits(0,0,0);
    fMassTotFunc->SetParameter(1,-0.8981263);
    fMassTotFunc->SetParError(1,0.07001852);
    fMassTotFunc->SetParLimits(1,0,0);
    fMassTotFunc->SetParameter(2,12.66705);
    fMassTotFunc->SetParError(2,0.9089021);
    fMassTotFunc->SetParLimits(2,0,0);
    fMassTotFunc->SetParameter(3,1.867025);
    fMassTotFunc->SetParError(3,0.001085922);
    fMassTotFunc->SetParLimits(3,0,0);
    fMassTotFunc->SetParameter(4,0.01537021);
    fMassTotFunc->SetParError(4,0.001114456);
    fMassTotFunc->SetParLimits(4,0,0);
    fMassTotFunc->Draw("same");
    
   
   TPaveText *pt = new TPaveText(0.05,0.80,0.6 ,0.97,"brNDC");
   pt->SetBorderSize(0);
   pt->SetFillStyle(0);
   pt->SetTextFont(42);
   pt->SetTextSize(0.07);
    TText *text = pt->AddText("ALICE");
   pt->Draw();

    
    TPaveText *pt = new TPaveText(0.33,0.083,0.42 ,0.3,"brNDC");
    pt->SetBorderSize(0);
    pt->SetFillStyle(0);
    pt->SetTextFont(42);
    pt->SetTextSize(0.07);
    TText *text = pt->AddText("#minus0.4 < #it{#eta} < 0");
    pt->AddText("3 < #it{p}_{T} < 6 GeV/#it{c}");

    pt->Draw();
    
    
    TPaveText *pt = new TPaveText(0.272,0.60,0.37 ,0.9,"brNDC");
    pt->SetBorderSize(0);
    pt->SetFillStyle(0);
    pt->SetTextFont(42);
    pt->SetTextSize(0.07);
    TText *text = pt->AddText("D^{0} #rightarrow K^{#font[122]{-}}#pi^{+}");
 //   pt->AddText(" ");
    
    pt->Draw();
    
    
    TPaveText *pt = new TPaveText(0.76,0.7 ,0.85 ,0.99,"brNDC");
    pt->SetBorderSize(0);
    pt->SetFillStyle(0);
    pt->SetTextFont(42);
    pt->SetTextSize(0.07);
    TText *text = pt->AddText("#sqrt{#it{s}_{NN}} = 5.02 TeV");

    pt->Draw();
    
    
    TPaveText *pt = new TPaveText(0.76,0.6,0.86,0.9,"brNDC");
    pt->SetBorderSize(0);
    pt->SetFillStyle(0);
    pt->SetTextFont(42);
    pt->SetTextSize(0.07);
    TText *text = pt->AddText("10#font[122]{-}40% Pb#font[122]{-}Pb");
    pt->Draw();
   
    cV1VsMass1->cd(2);
    gPad->SetTickx();
    gPad->SetTicky();
    
    TH1D *v1h = new TH1D("v1h","",1,1.735,1.991);
    v1h->GetYaxis()->SetRangeUser(-0.22,0.28);
    v1h->SetBinContent(1,3000);
    v1h->GetYaxis()->SetTitle("#it{v}_{1}");
    v1h->GetYaxis()->SetLabelSize(0.06);
    v1h->GetYaxis()->SetTitleSize(0.07);
    v1h->GetXaxis()->SetTitle("#it{M}(K^{#font[122]{-}}#pi^{+}) (GeV/#it{c}^{2})");
    v1h->GetXaxis()->SetLabelSize(0.06);
    v1h->GetXaxis()->SetTitleSize(0.07);
//    v1h->GetXaxis()->CenterTitle( kTRUE );
//    v1h->GetYaxis()->CenterTitle( kTRUE );
    v1h->GetYaxis()->SetTitleOffset(1.2);
    v1h->GetYaxis()->SetNdivisions(506);
    v1h->GetXaxis()->SetNdivisions(506);
    v1h->Draw();
    
   Double_t xAxis1[26] = {1.66484, 1.68792, 1.71099, 1.73407, 1.75715, 1.78022, 1.8033, 1.82638, 1.83407, 1.84176, 1.84946, 1.85715, 1.86484, 1.87253, 1.88022, 1.88792, 1.89561, 1.9033, 1.91099, 1.92253, 1.94561, 1.96869, 1.99176, 2.01484, 2.03792, 2.064836};
   
    TH1D *fHistoV2VsMass__2 = new TH1D("fHistoV2VsMass__2","",25, xAxis1);
    fHistoV2VsMass__2->SetBinContent(0,0.006496396);
    fHistoV2VsMass__2->SetBinContent(1,0.04761202);
    fHistoV2VsMass__2->SetBinContent(2,0.003633546);
    fHistoV2VsMass__2->SetBinContent(3,-0.0326441);
    fHistoV2VsMass__2->SetBinContent(4,0.06853933);
    fHistoV2VsMass__2->SetBinContent(5,0.04296953);
    fHistoV2VsMass__2->SetBinContent(6,-0.02072456);
    fHistoV2VsMass__2->SetBinContent(7,-0.02099471);
    fHistoV2VsMass__2->SetBinContent(8,0.082283);
    fHistoV2VsMass__2->SetBinContent(9,-0.05918827);
    fHistoV2VsMass__2->SetBinContent(10,-0.003418615);
    fHistoV2VsMass__2->SetBinContent(11,-0.03340093);
    fHistoV2VsMass__2->SetBinContent(12,-0.001914438);
    fHistoV2VsMass__2->SetBinContent(13,-0.1229861);
    fHistoV2VsMass__2->SetBinContent(14,-0.1027916);
    fHistoV2VsMass__2->SetBinContent(15,0.01186362);
    fHistoV2VsMass__2->SetBinContent(16,-0.05574219);
    fHistoV2VsMass__2->SetBinContent(17,-0.06761906);
    fHistoV2VsMass__2->SetBinContent(18,-0.01816093);
    fHistoV2VsMass__2->SetBinContent(19,0.04396618);
    fHistoV2VsMass__2->SetBinContent(20,-0.02924992);
    fHistoV2VsMass__2->SetBinContent(21,0.05084863);
    fHistoV2VsMass__2->SetBinContent(22,-0.02117767);
    fHistoV2VsMass__2->SetBinContent(23,-0.01554907);
    fHistoV2VsMass__2->SetBinContent(24,-0.01253729);
    fHistoV2VsMass__2->SetBinContent(25,-0.009531479);
    fHistoV2VsMass__2->SetBinContent(26,-0.003849183);
    fHistoV2VsMass__2->SetBinError(0,0.01231138);
    fHistoV2VsMass__2->SetBinError(1,0.0281837);
    fHistoV2VsMass__2->SetBinError(2,0.02960429);
    fHistoV2VsMass__2->SetBinError(3,0.02982066);
    fHistoV2VsMass__2->SetBinError(4,0.03135799);
    fHistoV2VsMass__2->SetBinError(5,0.03160405);
    fHistoV2VsMass__2->SetBinError(6,0.03264327);
    fHistoV2VsMass__2->SetBinError(7,0.03212238);
    fHistoV2VsMass__2->SetBinError(8,0.05616605);
    fHistoV2VsMass__2->SetBinError(9,0.0561597);
    fHistoV2VsMass__2->SetBinError(10,0.05306334);
    fHistoV2VsMass__2->SetBinError(11,0.05149663);
    fHistoV2VsMass__2->SetBinError(12,0.05004321);
    fHistoV2VsMass__2->SetBinError(13,0.04838565);
    fHistoV2VsMass__2->SetBinError(14,0.04919159);
    fHistoV2VsMass__2->SetBinError(15,0.0506529);
    fHistoV2VsMass__2->SetBinError(16,0.05580908);
    fHistoV2VsMass__2->SetBinError(17,0.05959747);
    fHistoV2VsMass__2->SetBinError(18,0.05811515);
    fHistoV2VsMass__2->SetBinError(19,0.04921979);
    fHistoV2VsMass__2->SetBinError(20,0.03551269);
    fHistoV2VsMass__2->SetBinError(21,0.03531555);
    fHistoV2VsMass__2->SetBinError(22,0.03389032);
    fHistoV2VsMass__2->SetBinError(23,0.03498338);
    fHistoV2VsMass__2->SetBinError(24,0.03703727);
    fHistoV2VsMass__2->SetBinError(25,0.03414632);
    fHistoV2VsMass__2->SetBinError(26,0.01967718);
    fHistoV2VsMass__2->SetMinimum(-0.2729861);
    fHistoV2VsMass__2->SetMaximum(0.282283);
    fHistoV2VsMass__2->SetEntries(43527);
    fHistoV2VsMass__2->SetDirectory(0);
    fHistoV2VsMass__2->SetStats(0);
    fHistoV2VsMass__2->SetLineWidth(2);
    fHistoV2VsMass__2->SetMarkerStyle(20);
    fHistoV2VsMass__2->GetXaxis()->SetRange(4,22);
    fHistoV2VsMass__2->GetXaxis()->SetLabelFont(42);
    fHistoV2VsMass__2->GetXaxis()->SetLabelSize(0.035);
    fHistoV2VsMass__2->GetXaxis()->SetTitleSize(0.035);
    fHistoV2VsMass__2->GetXaxis()->SetTitleOffset(1.1);
    fHistoV2VsMass__2->GetXaxis()->SetTitleFont(42);
    fHistoV2VsMass__2->GetYaxis()->SetLabelFont(42);
    fHistoV2VsMass__2->GetYaxis()->SetLabelSize(0.035);
    fHistoV2VsMass__2->GetYaxis()->SetTitleSize(0.035);
    fHistoV2VsMass__2->GetYaxis()->SetTitleOffset(1.6);
    fHistoV2VsMass__2->GetYaxis()->SetTitleFont(42);
    fHistoV2VsMass__2->GetZaxis()->SetLabelFont(42);
    fHistoV2VsMass__2->GetZaxis()->SetLabelSize(0.035);
    fHistoV2VsMass__2->GetZaxis()->SetTitleSize(0.035);
    fHistoV2VsMass__2->GetZaxis()->SetTitleFont(42);
    fHistoV2VsMass__2->SetLineColor(kBlack);
    fHistoV2VsMass__2->SetMarkerSize(1.5);

    fHistoV2VsMass__2->Draw("P Esame");
    
    TF1 *fVnBkgFuncSb = new TF1("*fVnBkgFuncSb",1.735,1.991,2);
    //The original function :  had originally been created by:
    //TF1 *fVnBkgFuncSb = new TF1("fVnBkgFuncSb",,1.735,1.991,2);
    fVnBkgFuncSb->SetRange(1.735,1.991);
    fVnBkgFuncSb->SetName("fVnBkgFuncSb");
    fVnBkgFuncSb->SetTitle("");
    fVnBkgFuncSb->SetSavedPoint(0,0.04117993);
    fVnBkgFuncSb->SetSavedPoint(1,0.04066231);
    fVnBkgFuncSb->SetSavedPoint(2,0.04014469);
    fVnBkgFuncSb->SetSavedPoint(3,0.03962707);
    fVnBkgFuncSb->SetSavedPoint(4,0.03910946);
    fVnBkgFuncSb->SetSavedPoint(5,0.03859184);
    fVnBkgFuncSb->SetSavedPoint(6,0.03807422);
    fVnBkgFuncSb->SetSavedPoint(7,0.0375566);
    fVnBkgFuncSb->SetSavedPoint(8,0.03703899);
    fVnBkgFuncSb->SetSavedPoint(9,0.03652137);
    fVnBkgFuncSb->SetSavedPoint(10,0.03600375);
    fVnBkgFuncSb->SetSavedPoint(11,0.03548613);
    fVnBkgFuncSb->SetSavedPoint(12,0.03496852);
    fVnBkgFuncSb->SetSavedPoint(13,0.0344509);
    fVnBkgFuncSb->SetSavedPoint(14,0.03393328);
    fVnBkgFuncSb->SetSavedPoint(15,0.03341566);
    fVnBkgFuncSb->SetSavedPoint(16,0.03289805);
    fVnBkgFuncSb->SetSavedPoint(17,0.03238043);
    fVnBkgFuncSb->SetSavedPoint(18,0.03186281);
    fVnBkgFuncSb->SetSavedPoint(19,0.0313452);
    fVnBkgFuncSb->SetSavedPoint(20,0.03082758);
    fVnBkgFuncSb->SetSavedPoint(21,0.03030996);
    fVnBkgFuncSb->SetSavedPoint(22,0.02979234);
    fVnBkgFuncSb->SetSavedPoint(23,0.02927473);
    fVnBkgFuncSb->SetSavedPoint(24,0.02875711);
    fVnBkgFuncSb->SetSavedPoint(25,0.02823949);
    fVnBkgFuncSb->SetSavedPoint(26,0.02772187);
    fVnBkgFuncSb->SetSavedPoint(27,0.02720426);
    fVnBkgFuncSb->SetSavedPoint(28,0.02668664);
    fVnBkgFuncSb->SetSavedPoint(29,0.02616902);
    fVnBkgFuncSb->SetSavedPoint(30,0.0256514);
    fVnBkgFuncSb->SetSavedPoint(31,0.02513379);
    fVnBkgFuncSb->SetSavedPoint(32,0.02461617);
    fVnBkgFuncSb->SetSavedPoint(33,0.02409855);
    fVnBkgFuncSb->SetSavedPoint(34,0.02358094);
    fVnBkgFuncSb->SetSavedPoint(35,0.02306332);
    fVnBkgFuncSb->SetSavedPoint(36,0.0225457);
    fVnBkgFuncSb->SetSavedPoint(37,0.02202808);
    fVnBkgFuncSb->SetSavedPoint(38,0.02151047);
    fVnBkgFuncSb->SetSavedPoint(39,0.02099285);
    fVnBkgFuncSb->SetSavedPoint(40,0.02047523);
    fVnBkgFuncSb->SetSavedPoint(41,0.01995761);
    fVnBkgFuncSb->SetSavedPoint(42,0.01944);
    fVnBkgFuncSb->SetSavedPoint(43,0.01892238);
    fVnBkgFuncSb->SetSavedPoint(44,0.01840476);
    fVnBkgFuncSb->SetSavedPoint(45,0.01788714);
    fVnBkgFuncSb->SetSavedPoint(46,0.01736953);
    fVnBkgFuncSb->SetSavedPoint(47,0.01685191);
    fVnBkgFuncSb->SetSavedPoint(48,0.01633429);
    fVnBkgFuncSb->SetSavedPoint(49,0.01581667);
    fVnBkgFuncSb->SetSavedPoint(50,0.01529906);
    fVnBkgFuncSb->SetSavedPoint(51,0.01478144);
    fVnBkgFuncSb->SetSavedPoint(52,0.01426382);
    fVnBkgFuncSb->SetSavedPoint(53,0.01374621);
    fVnBkgFuncSb->SetSavedPoint(54,0.01322859);
    fVnBkgFuncSb->SetSavedPoint(55,0.01271097);
    fVnBkgFuncSb->SetSavedPoint(56,0.01219335);
    fVnBkgFuncSb->SetSavedPoint(57,0.01167574);
    fVnBkgFuncSb->SetSavedPoint(58,0.01115812);
    fVnBkgFuncSb->SetSavedPoint(59,0.0106405);
    fVnBkgFuncSb->SetSavedPoint(60,0.01012288);
    fVnBkgFuncSb->SetSavedPoint(61,0.009605266);
    fVnBkgFuncSb->SetSavedPoint(62,0.009087649);
    fVnBkgFuncSb->SetSavedPoint(63,0.008570032);
    fVnBkgFuncSb->SetSavedPoint(64,0.008052414);
    fVnBkgFuncSb->SetSavedPoint(65,0.007534797);
    fVnBkgFuncSb->SetSavedPoint(66,0.00701718);
    fVnBkgFuncSb->SetSavedPoint(67,0.006499562);
    fVnBkgFuncSb->SetSavedPoint(68,0.005981945);
    fVnBkgFuncSb->SetSavedPoint(69,0.005464327);
    fVnBkgFuncSb->SetSavedPoint(70,0.00494671);
    fVnBkgFuncSb->SetSavedPoint(71,0.004429093);
    fVnBkgFuncSb->SetSavedPoint(72,0.003911475);
    fVnBkgFuncSb->SetSavedPoint(73,0.003393858);
    fVnBkgFuncSb->SetSavedPoint(74,0.002876241);
    fVnBkgFuncSb->SetSavedPoint(75,0.002358623);
    fVnBkgFuncSb->SetSavedPoint(76,0.001841006);
    fVnBkgFuncSb->SetSavedPoint(77,0.001323389);
    fVnBkgFuncSb->SetSavedPoint(78,0.0008057712);
    fVnBkgFuncSb->SetSavedPoint(79,0.0002881538);
    fVnBkgFuncSb->SetSavedPoint(80,-0.0002294635);
    fVnBkgFuncSb->SetSavedPoint(81,-0.0007470809);
    fVnBkgFuncSb->SetSavedPoint(82,-0.001264698);
    fVnBkgFuncSb->SetSavedPoint(83,-0.001782316);
    fVnBkgFuncSb->SetSavedPoint(84,-0.002299933);
    fVnBkgFuncSb->SetSavedPoint(85,-0.00281755);
    fVnBkgFuncSb->SetSavedPoint(86,-0.003335168);
    fVnBkgFuncSb->SetSavedPoint(87,-0.003852785);
    fVnBkgFuncSb->SetSavedPoint(88,-0.004370402);
    fVnBkgFuncSb->SetSavedPoint(89,-0.00488802);
    fVnBkgFuncSb->SetSavedPoint(90,-0.005405637);
    fVnBkgFuncSb->SetSavedPoint(91,-0.005923255);
    fVnBkgFuncSb->SetSavedPoint(92,-0.006440872);
    fVnBkgFuncSb->SetSavedPoint(93,-0.006958489);
    fVnBkgFuncSb->SetSavedPoint(94,-0.007476107);
    fVnBkgFuncSb->SetSavedPoint(95,-0.007993724);
    fVnBkgFuncSb->SetSavedPoint(96,-0.008511341);
    fVnBkgFuncSb->SetSavedPoint(97,-0.009028959);
    fVnBkgFuncSb->SetSavedPoint(98,-0.009546576);
    fVnBkgFuncSb->SetSavedPoint(99,-0.01006419);
    fVnBkgFuncSb->SetSavedPoint(100,-0.01058181);
    fVnBkgFuncSb->SetSavedPoint(101,1.735);
    fVnBkgFuncSb->SetSavedPoint(102,1.991);
    fVnBkgFuncSb->SetFillColor(19);
    fVnBkgFuncSb->SetFillStyle(0);
    
    ci = TColor::GetColor("#999999");
    fVnBkgFuncSb->SetLineColor(ci);
    fVnBkgFuncSb->SetLineWidth(2);
    fVnBkgFuncSb->SetLineStyle(7);
    fVnBkgFuncSb->SetChisquare(6.567598);
    fVnBkgFuncSb->SetNDF(4);
    fVnBkgFuncSb->GetXaxis()->SetLabelFont(42);
    fVnBkgFuncSb->GetXaxis()->SetLabelSize(0.035);
    fVnBkgFuncSb->GetXaxis()->SetTitleSize(0.035);
    fVnBkgFuncSb->GetXaxis()->SetTitleOffset(1.1);
    fVnBkgFuncSb->GetXaxis()->SetTitleFont(42);
    fVnBkgFuncSb->GetYaxis()->SetLabelFont(42);
    fVnBkgFuncSb->GetYaxis()->SetLabelSize(0.035);
    fVnBkgFuncSb->GetYaxis()->SetTitleSize(0.035);
    fVnBkgFuncSb->GetYaxis()->SetTitleOffset(1.6);
    fVnBkgFuncSb->GetYaxis()->SetTitleFont(42);
    fVnBkgFuncSb->SetParameter(0,0.391987);
    fVnBkgFuncSb->SetParError(0,0.2642717);
    fVnBkgFuncSb->SetParLimits(0,0,0);
    fVnBkgFuncSb->SetParameter(1,-0.2021943);
    fVnBkgFuncSb->SetParError(1,0.1423208);
    fVnBkgFuncSb->SetParLimits(1,0,0);
   // fVnBkgFuncSb->Draw("same");
    
    TF1 *fVnBkgFunc = new TF1("*fVnBkgFunc",1.735,1.991,2);
    //The original function :  had originally been created by:
    //TF1 *fVnBkgFunc = new TF1("fVnBkgFunc",,1.735,1.991,2);
    fVnBkgFunc->SetRange(1.735,1.991);
    fVnBkgFunc->SetName("fVnBkgFunc");
    fVnBkgFunc->SetTitle("");
    fVnBkgFunc->SetSavedPoint(0,0.03321857);
    fVnBkgFunc->SetSavedPoint(1,0.03276637);
    fVnBkgFunc->SetSavedPoint(2,0.03231418);
    fVnBkgFunc->SetSavedPoint(3,0.03186199);
    fVnBkgFunc->SetSavedPoint(4,0.03140979);
    fVnBkgFunc->SetSavedPoint(5,0.0309576);
    fVnBkgFunc->SetSavedPoint(6,0.0305054);
    fVnBkgFunc->SetSavedPoint(7,0.03005321);
    fVnBkgFunc->SetSavedPoint(8,0.02960102);
    fVnBkgFunc->SetSavedPoint(9,0.02914882);
    fVnBkgFunc->SetSavedPoint(10,0.02869663);
    fVnBkgFunc->SetSavedPoint(11,0.02824444);
    fVnBkgFunc->SetSavedPoint(12,0.02779224);
    fVnBkgFunc->SetSavedPoint(13,0.02734005);
    fVnBkgFunc->SetSavedPoint(14,0.02688786);
    fVnBkgFunc->SetSavedPoint(15,0.02643566);
    fVnBkgFunc->SetSavedPoint(16,0.02598347);
    fVnBkgFunc->SetSavedPoint(17,0.02553127);
    fVnBkgFunc->SetSavedPoint(18,0.02507908);
    fVnBkgFunc->SetSavedPoint(19,0.02462689);
    fVnBkgFunc->SetSavedPoint(20,0.02417469);
    fVnBkgFunc->SetSavedPoint(21,0.0237225);
    fVnBkgFunc->SetSavedPoint(22,0.02327031);
    fVnBkgFunc->SetSavedPoint(23,0.02281811);
    fVnBkgFunc->SetSavedPoint(24,0.02236592);
    fVnBkgFunc->SetSavedPoint(25,0.02191373);
    fVnBkgFunc->SetSavedPoint(26,0.02146153);
    fVnBkgFunc->SetSavedPoint(27,0.02100934);
    fVnBkgFunc->SetSavedPoint(28,0.02055714);
    fVnBkgFunc->SetSavedPoint(29,0.02010495);
    fVnBkgFunc->SetSavedPoint(30,0.01965276);
    fVnBkgFunc->SetSavedPoint(31,0.01920056);
    fVnBkgFunc->SetSavedPoint(32,0.01874837);
    fVnBkgFunc->SetSavedPoint(33,0.01829618);
    fVnBkgFunc->SetSavedPoint(34,0.01784398);
    fVnBkgFunc->SetSavedPoint(35,0.01739179);
    fVnBkgFunc->SetSavedPoint(36,0.0169396);
    fVnBkgFunc->SetSavedPoint(37,0.0164874);
    fVnBkgFunc->SetSavedPoint(38,0.01603521);
    fVnBkgFunc->SetSavedPoint(39,0.01558302);
    fVnBkgFunc->SetSavedPoint(40,0.01513082);
    fVnBkgFunc->SetSavedPoint(41,0.01467863);
    fVnBkgFunc->SetSavedPoint(42,0.01422643);
    fVnBkgFunc->SetSavedPoint(43,0.01377424);
    fVnBkgFunc->SetSavedPoint(44,0.01332205);
    fVnBkgFunc->SetSavedPoint(45,0.01286985);
    fVnBkgFunc->SetSavedPoint(46,0.01241766);
    fVnBkgFunc->SetSavedPoint(47,0.01196547);
    fVnBkgFunc->SetSavedPoint(48,0.01151327);
    fVnBkgFunc->SetSavedPoint(49,0.01106108);
    fVnBkgFunc->SetSavedPoint(50,0.01060889);
    fVnBkgFunc->SetSavedPoint(51,0.01015669);
    fVnBkgFunc->SetSavedPoint(52,0.009704498);
    fVnBkgFunc->SetSavedPoint(53,0.009252305);
    fVnBkgFunc->SetSavedPoint(54,0.008800111);
    fVnBkgFunc->SetSavedPoint(55,0.008347917);
    fVnBkgFunc->SetSavedPoint(56,0.007895724);
    fVnBkgFunc->SetSavedPoint(57,0.00744353);
    fVnBkgFunc->SetSavedPoint(58,0.006991336);
    fVnBkgFunc->SetSavedPoint(59,0.006539143);
    fVnBkgFunc->SetSavedPoint(60,0.006086949);
    fVnBkgFunc->SetSavedPoint(61,0.005634756);
    fVnBkgFunc->SetSavedPoint(62,0.005182562);
    fVnBkgFunc->SetSavedPoint(63,0.004730368);
    fVnBkgFunc->SetSavedPoint(64,0.004278175);
    fVnBkgFunc->SetSavedPoint(65,0.003825981);
    fVnBkgFunc->SetSavedPoint(66,0.003373788);
    fVnBkgFunc->SetSavedPoint(67,0.002921594);
    fVnBkgFunc->SetSavedPoint(68,0.0024694);
    fVnBkgFunc->SetSavedPoint(69,0.002017207);
    fVnBkgFunc->SetSavedPoint(70,0.001565013);
    fVnBkgFunc->SetSavedPoint(71,0.001112819);
    fVnBkgFunc->SetSavedPoint(72,0.0006606259);
    fVnBkgFunc->SetSavedPoint(73,0.0002084322);
    fVnBkgFunc->SetSavedPoint(74,-0.0002437614);
    fVnBkgFunc->SetSavedPoint(75,-0.000695955);
    fVnBkgFunc->SetSavedPoint(76,-0.001148149);
    fVnBkgFunc->SetSavedPoint(77,-0.001600342);
    fVnBkgFunc->SetSavedPoint(78,-0.002052536);
    fVnBkgFunc->SetSavedPoint(79,-0.002504729);
    fVnBkgFunc->SetSavedPoint(80,-0.002956923);
    fVnBkgFunc->SetSavedPoint(81,-0.003409117);
    fVnBkgFunc->SetSavedPoint(82,-0.00386131);
    fVnBkgFunc->SetSavedPoint(83,-0.004313504);
    fVnBkgFunc->SetSavedPoint(84,-0.004765698);
    fVnBkgFunc->SetSavedPoint(85,-0.005217891);
    fVnBkgFunc->SetSavedPoint(86,-0.005670085);
    fVnBkgFunc->SetSavedPoint(87,-0.006122278);
    fVnBkgFunc->SetSavedPoint(88,-0.006574472);
    fVnBkgFunc->SetSavedPoint(89,-0.007026666);
    fVnBkgFunc->SetSavedPoint(90,-0.007478859);
    fVnBkgFunc->SetSavedPoint(91,-0.007931053);
    fVnBkgFunc->SetSavedPoint(92,-0.008383246);
    fVnBkgFunc->SetSavedPoint(93,-0.00883544);
    fVnBkgFunc->SetSavedPoint(94,-0.009287634);
    fVnBkgFunc->SetSavedPoint(95,-0.009739827);
    fVnBkgFunc->SetSavedPoint(96,-0.01019202);
    fVnBkgFunc->SetSavedPoint(97,-0.01064421);
    fVnBkgFunc->SetSavedPoint(98,-0.01109641);
    fVnBkgFunc->SetSavedPoint(99,-0.0115486);
    fVnBkgFunc->SetSavedPoint(100,-0.0120008);
    fVnBkgFunc->SetSavedPoint(101,1.735);
    fVnBkgFunc->SetSavedPoint(102,1.991);
    fVnBkgFunc->SetFillColor(19);
    fVnBkgFunc->SetFillStyle(0);
    
    ci = TColor::GetColor("#ff0000");
    fVnBkgFunc->SetLineColor(ci);
    fVnBkgFunc->SetLineWidth(2);
    fVnBkgFunc->GetXaxis()->SetLabelFont(42);
    fVnBkgFunc->GetXaxis()->SetLabelSize(0.035);
    fVnBkgFunc->GetXaxis()->SetTitleSize(0.035);
    fVnBkgFunc->GetXaxis()->SetTitleOffset(1.1);
    fVnBkgFunc->GetXaxis()->SetTitleFont(42);
    fVnBkgFunc->GetYaxis()->SetLabelFont(42);
    fVnBkgFunc->GetYaxis()->SetLabelSize(0.035);
    fVnBkgFunc->GetYaxis()->SetTitleSize(0.035);
    fVnBkgFunc->GetYaxis()->SetTitleOffset(1.6);
    fVnBkgFunc->GetYaxis()->SetTitleFont(42);
    fVnBkgFunc->SetParameter(0,0.3396857);
    fVnBkgFunc->SetParError(0,0.2492561);
    fVnBkgFunc->SetParLimits(0,0,0);
    fVnBkgFunc->SetParameter(1,-0.1766381);
    fVnBkgFunc->SetParError(1,0.1342425);
    fVnBkgFunc->SetParLimits(1,0,0);
    fVnBkgFunc->SetLineStyle(2);

    fVnBkgFunc->Draw("same");
    
    TF1 *fVnTotFunc = new TF1("*fVnTotFunc",1.735,1.991,8);
    //The original function :  had originally been created by:
    //TF1 *fVnTotFunc = new TF1("fVnTotFunc",,1.735,1.991,8);
    fVnTotFunc->SetRange(1.735,1.991);
    fVnTotFunc->SetName("fVnTotFunc");
    fVnTotFunc->SetTitle("");
    fVnTotFunc->SetSavedPoint(0,0.03321857);
    fVnTotFunc->SetSavedPoint(1,0.03276637);
    fVnTotFunc->SetSavedPoint(2,0.03231418);
    fVnTotFunc->SetSavedPoint(3,0.03186199);
    fVnTotFunc->SetSavedPoint(4,0.03140979);
    fVnTotFunc->SetSavedPoint(5,0.0309576);
    fVnTotFunc->SetSavedPoint(6,0.0305054);
    fVnTotFunc->SetSavedPoint(7,0.03005321);
    fVnTotFunc->SetSavedPoint(8,0.02960102);
    fVnTotFunc->SetSavedPoint(9,0.02914882);
    fVnTotFunc->SetSavedPoint(10,0.02869663);
    fVnTotFunc->SetSavedPoint(11,0.02824444);
    fVnTotFunc->SetSavedPoint(12,0.02779224);
    fVnTotFunc->SetSavedPoint(13,0.02734005);
    fVnTotFunc->SetSavedPoint(14,0.02688786);
    fVnTotFunc->SetSavedPoint(15,0.02643566);
    fVnTotFunc->SetSavedPoint(16,0.02598347);
    fVnTotFunc->SetSavedPoint(17,0.02553127);
    fVnTotFunc->SetSavedPoint(18,0.02507906);
    fVnTotFunc->SetSavedPoint(19,0.02462684);
    fVnTotFunc->SetSavedPoint(20,0.02417458);
    fVnTotFunc->SetSavedPoint(21,0.02372224);
    fVnTotFunc->SetSavedPoint(22,0.02326971);
    fVnTotFunc->SetSavedPoint(23,0.02281677);
    fVnTotFunc->SetSavedPoint(24,0.02236299);
    fVnTotFunc->SetSavedPoint(25,0.0219075);
    fVnTotFunc->SetSavedPoint(26,0.02144869);
    fVnTotFunc->SetSavedPoint(27,0.02098356);
    fVnTotFunc->SetSavedPoint(28,0.02050681);
    fVnTotFunc->SetSavedPoint(29,0.02000938);
    fVnTotFunc->SetSavedPoint(30,0.01947629);
    fVnTotFunc->SetSavedPoint(31,0.01888371);
    fVnTotFunc->SetSavedPoint(32,0.01819519);
    fVnTotFunc->SetSavedPoint(33,0.01735733);
    fVnTotFunc->SetSavedPoint(34,0.01629545);
    fVnTotFunc->SetSavedPoint(35,0.01491043);
    fVnTotFunc->SetSavedPoint(36,0.0130786);
    fVnTotFunc->SetSavedPoint(37,0.01065682);
    fVnTotFunc->SetSavedPoint(38,0.007495167);
    fVnTotFunc->SetSavedPoint(39,0.003458017);
    fVnTotFunc->SetSavedPoint(40,-0.001547652);
    fVnTotFunc->SetSavedPoint(41,-0.007541864);
    fVnTotFunc->SetSavedPoint(42,-0.01444718);
    fVnTotFunc->SetSavedPoint(43,-0.02207897);
    fVnTotFunc->SetSavedPoint(44,-0.03015571);
    fVnTotFunc->SetSavedPoint(45,-0.03832839);
    fVnTotFunc->SetSavedPoint(46,-0.04622098);
    fVnTotFunc->SetSavedPoint(47,-0.05347125);
    fVnTotFunc->SetSavedPoint(48,-0.05976232);
    fVnTotFunc->SetSavedPoint(49,-0.06484092);
    fVnTotFunc->SetSavedPoint(50,-0.06852286);
    fVnTotFunc->SetSavedPoint(51,-0.07069031);
    fVnTotFunc->SetSavedPoint(52,-0.07128587);
    fVnTotFunc->SetSavedPoint(53,-0.07030781);
    fVnTotFunc->SetSavedPoint(54,-0.06780893);
    fVnTotFunc->SetSavedPoint(55,-0.06389923);
    fVnTotFunc->SetSavedPoint(56,-0.05875085);
    fVnTotFunc->SetSavedPoint(57,-0.05260136);
    fVnTotFunc->SetSavedPoint(58,-0.04575069);
    fVnTotFunc->SetSavedPoint(59,-0.03854692);
    fVnTotFunc->SetSavedPoint(60,-0.03135912);
    fVnTotFunc->SetSavedPoint(61,-0.02453971);
    fVnTotFunc->SetSavedPoint(62,-0.01838419);
    fVnTotFunc->SetSavedPoint(63,-0.01309895);
    fVnTotFunc->SetSavedPoint(64,-0.00878586);
    fVnTotFunc->SetSavedPoint(65,-0.005446892);
    fVnTotFunc->SetSavedPoint(66,-0.003005032);
    fVnTotFunc->SetSavedPoint(67,-0.001333492);
    fVnTotFunc->SetSavedPoint(68,-0.0002847412);
    fVnTotFunc->SetSavedPoint(69,0.0002864927);
    fVnTotFunc->SetSavedPoint(70,0.0005085812);
    fVnTotFunc->SetSavedPoint(71,0.0004861936);
    fVnTotFunc->SetSavedPoint(72,0.0002993349);
    fVnTotFunc->SetSavedPoint(73,5.905376e-06);
    fVnTotFunc->SetSavedPoint(74,-0.0003541566);
    fVnTotFunc->SetSavedPoint(75,-0.0007544748);
    fVnTotFunc->SetSavedPoint(76,-0.001178318);
    fVnTotFunc->SetSavedPoint(77,-0.00161547);
    fVnTotFunc->SetSavedPoint(78,-0.002059913);
    fVnTotFunc->SetSavedPoint(79,-0.002508229);
    fVnTotFunc->SetSavedPoint(80,-0.002958537);
    fVnTotFunc->SetSavedPoint(81,-0.003409841);
    fVnTotFunc->SetSavedPoint(82,-0.003861626);
    fVnTotFunc->SetSavedPoint(83,-0.004313638);
    fVnTotFunc->SetSavedPoint(84,-0.004765753);
    fVnTotFunc->SetSavedPoint(85,-0.005217913);
    fVnTotFunc->SetSavedPoint(86,-0.005670093);
    fVnTotFunc->SetSavedPoint(87,-0.006122282);
    fVnTotFunc->SetSavedPoint(88,-0.006574473);
    fVnTotFunc->SetSavedPoint(89,-0.007026666);
    fVnTotFunc->SetSavedPoint(90,-0.007478859);
    fVnTotFunc->SetSavedPoint(91,-0.007931053);
    fVnTotFunc->SetSavedPoint(92,-0.008383246);
    fVnTotFunc->SetSavedPoint(93,-0.00883544);
    fVnTotFunc->SetSavedPoint(94,-0.009287634);
    fVnTotFunc->SetSavedPoint(95,-0.009739827);
    fVnTotFunc->SetSavedPoint(96,-0.01019202);
    fVnTotFunc->SetSavedPoint(97,-0.01064421);
    fVnTotFunc->SetSavedPoint(98,-0.01109641);
    fVnTotFunc->SetSavedPoint(99,-0.0115486);
    fVnTotFunc->SetSavedPoint(100,-0.0120008);
    fVnTotFunc->SetSavedPoint(101,1.735);
    fVnTotFunc->SetSavedPoint(102,1.991);
    fVnTotFunc->SetFillColor(19);
    fVnTotFunc->SetFillStyle(0);
    
    ci = TColor::GetColor("#0000ff");
    fVnTotFunc->SetLineColor(ci);
    fVnTotFunc->SetLineWidth(2);
    fVnTotFunc->GetXaxis()->SetLabelFont(42);
    fVnTotFunc->GetXaxis()->SetLabelSize(0.035);
    fVnTotFunc->GetXaxis()->SetTitleSize(0.035);
    fVnTotFunc->GetXaxis()->SetTitleOffset(1.1);
    fVnTotFunc->GetXaxis()->SetTitleFont(42);
    fVnTotFunc->GetYaxis()->SetLabelFont(42);
    fVnTotFunc->GetYaxis()->SetLabelSize(0.035);
    fVnTotFunc->GetYaxis()->SetTitleSize(0.035);
    fVnTotFunc->GetYaxis()->SetTitleOffset(1.6);
    fVnTotFunc->GetYaxis()->SetTitleFont(42);
    fVnTotFunc->SetParameter(0,201.4904);
    fVnTotFunc->SetParError(0,1.518207);
    fVnTotFunc->SetParLimits(0,0,0);
    fVnTotFunc->SetParameter(1,-0.8981263);
    fVnTotFunc->SetParError(1,0.07001852);
    fVnTotFunc->SetParLimits(1,0,0);
    fVnTotFunc->SetParameter(2,12.66705);
    fVnTotFunc->SetParError(2,0.9089021);
    fVnTotFunc->SetParLimits(2,0,0);
    fVnTotFunc->SetParameter(3,1.867025);
    fVnTotFunc->SetParError(3,0.001085922);
    fVnTotFunc->SetParLimits(3,0,0);
    fVnTotFunc->SetParameter(4,0.01537021);
    fVnTotFunc->SetParError(4,0.001114456);
    fVnTotFunc->SetParLimits(4,0,0);
    fVnTotFunc->SetParameter(5,0.3396857);
    fVnTotFunc->SetParError(5,0.2492561);
    fVnTotFunc->SetParLimits(5,0,0);
    fVnTotFunc->SetParameter(6,-0.1766381);
    fVnTotFunc->SetParError(6,0.1342425);
    fVnTotFunc->SetParLimits(6,0,0);
    fVnTotFunc->SetParameter(7,-0.2639045);
    fVnTotFunc->SetParError(7,0.09452804);
    fVnTotFunc->SetParLimits(7,0,0);
    fVnTotFunc->Draw("same");
   
   pt = new TPaveText(0.4,0.78,0.71,0.94 ,"brNDC");
   pt->SetBorderSize(0);
   pt->SetFillStyle(0);
   pt->SetTextFont(42);
   pt->SetTextSize(0.05);
    text = pt->AddText("#it{v}_{1}(D^{0}) = #minus0.264 #pm 0.095 (stat. uncert. only)");
   //text = pt->AddText("#chi^{2}/#it{ndf} = 45.42/44");
   pt->Draw();
  // cV1VsMass1_2->Modified();
   cV1VsMass1->cd();
   cV1VsMass1->Modified();
   cV1VsMass1->cd();
   cV1VsMass1->SetSelected(cV1VsMass1);
    cV1VsMass1->SaveAs("FitD0.pdf");
}


==> macro/header.h <==
void SetStyleGraph(TGraphErrors* Part1, Color_t col, Int_t mrkst, Bool_t IsDiff=kFALSE)
{
    Part1->SetMarkerStyle(mrkst);
    Part1->SetMarkerColor(col);
    Part1->SetLineColor(col);
    Part1->GetXaxis()->SetRangeUser(-0.8,0.8);
    Part1->GetYaxis()->SetRangeUser(-1.E-3,1.E-3);
    if(IsDiff) Part1->GetYaxis()->SetRangeUser(-0.5E-3,0.5E-3);
    Part1->GetXaxis()->SetTitle("#eta");
    //  Part1->GetXaxis()->SetTitleOffset(1.1);
    //  Part1->GetXaxis()->SetLabelFont(63);
    //  Part1->GetXaxis()->SetLabelSize(18); // labels will be 14 pixels
    //  Part1->GetXaxis()->SetTitleFont(63);
    //  Part1->GetXaxis()->SetTitleSize(24); // labels will be 14 pixels
    //  Part1->GetXaxis()->SetTitleOffset(0.8);
    Part1->GetYaxis()->SetTitle("v_{1}^{odd}");
    //  Part1->GetYaxis()->SetTitleOffset(1.);
    //  Part1->GetYaxis()->SetLabelFont(63);
    //  Part1->GetYaxis()->SetLabelSize(18); // labels will be 14 pixels
    //  Part1->GetYaxis()->SetTitleFont(63);
    //  Part1->GetYaxis()->SetTitleSize(24); // labels will be 14 pixels
    //  Part1->GetYaxis()->SetTitleOffset(0.9);
}

void SetStyleGraphSyst(TGraphErrors* Part1, TH1D* syst, Color_t col, Int_t mrkst, Int_t nhis)
{
    Part1->SetMarkerStyle(mrkst);
    Part1->SetMarkerColor(col);
    Part1->SetLineColor(col);
    
    Double_t Systv1odd[]  = {7.1,7.,6.9,6.8,7.55};   // v1odd
    Double_t Systv1oddP[] = {8.9,7.,7.,6.85,8.5};    // v1odd+
    Double_t Systv1oddN[] = {8.8,6.9,6.95,6.8,8.5};    // v1odd -
    Double_t Systv1eve[]  = {8.,8.2,8.6,8.5,8.1};     // v1eve
    Double_t Systv1eveP[] = {8.1,8.1,8.7,8.4,8.15};     // v1eve+
    Double_t Systv1eveN[] = {8.05,8.15,8.6,8.6,8.};     // v1eve-
    Double_t SystDeltav1odd[] = {8.8,7.2,6.9,7.1,8.9};  // Dv1odd
    Double_t SystDeltav1eve[] = {6.8,7.7,6.9,7.6,7.1};  // Dv1eve
    
    for (Int_t bx=1; bx<=syst->GetNbinsX(); bx++) {
        Double_t GSValue = 0.;
        Double_t binc = syst->GetXaxis()->GetBinCenter(bx);
        Double_t relsys = 0.;
        if(nhis==0) relsys = Systv1odd[bx-1];
        if(nhis==1) relsys = Systv1eve[bx-1];
        if(nhis==2) relsys = Systv1oddP[bx-1];
        if(nhis==3) relsys = Systv1eveP[bx-1];
        if(nhis==4) relsys = Systv1oddN[bx-1];
        if(nhis==5) relsys = Systv1eveN[bx-1];
        if(nhis==6) relsys = SystDeltav1odd[bx-1];
        if(nhis==7) relsys = SystDeltav1eve[bx-1];
        GSValue = sqrt(pow(relsys*5.E-4/100.,2.))*1000;
        Double_t xerrw = (syst->GetXaxis()->GetBinUpEdge(bx)-syst->GetXaxis()->GetBinLowEdge(bx))/20.;
        Part1->SetPointError(bx-1,xerrw,GSValue);
    }
    
}

void GlobalSettings()
{
    // Settings which will affect all plots.
    
    gStyle->Reset("Plain");
    gROOT->SetStyle("Plain"); // default color is white instead of gray
    gStyle->SetOptStat(0); // remove stat. box from all histos
    gStyle->SetTitleX(0.2);
    gStyle->SetLabelSize(0.03,"X");
    gStyle->SetLabelSize(0.03,"Y");
    gStyle->SetLineWidth(2);
    gStyle->SetPadRightMargin(0.15);
    //  gStyle->SetMarkerStyle(20);
    gStyle->SetMarkerStyle(20);
    gStyle->SetErrorX(0);
    TGaxis::SetMaxDigits(3); // prefer exp notation for 2 and more significant digits
    gStyle->SetOptTitle(0);
    gStyle->SetOptStat(0);
    gStyle->SetPalette(1);
    gStyle->SetCanvasColor(10);
    gStyle->SetCanvasBorderMode(0);
    gStyle->SetFrameLineWidth(1);
    gStyle->SetFrameFillColor(kWhite);
    gStyle->SetPadColor(10);
    gStyle->SetPadTickX(1);
    gStyle->SetPadTickY(1);
    gStyle->SetPadBottomMargin(0.15);
    gStyle->SetPadLeftMargin(0.15);
    gStyle->SetHistLineWidth(1);
    gStyle->SetHistLineColor(kRed);
    gStyle->SetFuncWidth(2);
    gStyle->SetFuncColor(kGreen);
    gStyle->SetLineWidth(2);
    gStyle->SetLabelSize(0.045,"xyz");
    gStyle->SetLabelOffset(0.01,"y");
    gStyle->SetLabelOffset(0.01,"x");
    gStyle->SetLabelColor(kBlack,"xyz");
    gStyle->SetTitleSize(0.05,"xyz");
    gStyle->SetTitleOffset(1.25,"y");
    gStyle->SetTitleOffset(1.1,"x");
    gStyle->SetTitleFillColor(kWhite);
    gStyle->SetTextSizePixels(26);
    gStyle->SetTextFont(42);
    //  gStyle->SetTickLength(0.04,"X");  gStyle->SetTickLength(0.04,"Y");
    
    gStyle->SetLegendBorderSize(0);
    gStyle->SetLegendFillColor(kWhite);
    //  gStyle->SetFillColor(kWhite);
    gStyle->SetLegendFont(42);
    
} // end of void GlobalSettings()

// ===========================================================================================

void LoadLibrariesCFR() {
    
    //--------------------------------------
    // Load the needed libraries most of them already loaded by aliroot
    //--------------------------------------
    gSystem->Load("libCore.so");
    gSystem->Load("libTree.so");
    gSystem->Load("libGeom");
    gSystem->Load("libVMC");
    gSystem->Load("libXMLIO");
    gSystem->Load("libPhysics");
    gSystem->Load("libSTEERBase");
    gSystem->Load("libESD");
    gSystem->Load("libAOD");
    gSystem->Load("libANALYSIS");
    gSystem->Load("libANALYSISalice");
    gSystem->Load("libOADB.so");
    gSystem->Load("libPWGflowBase.so");
    gSystem->Load("libPWGflowTasks.so");
    gSystem->Load("libqpythia");
    gSystem->Load("libEGPythia6");
    gSystem->Load("libAliPythia6");
    gSystem->Load("libAliPythia8");
    gSystem->Load("libTHerwig");
    gSystem->Load("libHERWIG");
    
    // Use AliRoot includes to compile our task
    gROOT->ProcessLine(".include $ALICE_ROOT/include");
    gROOT->ProcessLine(".include $ALICE_PHYSICS/include");
    
} // end of void LoadLibrariesCFR(const libModes analysisMode)

